A search for new physics in low-energy electron recoils from the first LZ exposure

The LUX-ZEPLIN (LZ) experiment is a dark matter detector centered on a dual-phase xenon time projection chamber. We report searches for new physics appearing through few-keV-scale electron recoils, using the experiment's first exposure of 60 live days and a fiducial mass of 5.5t. The data are found to be consistent with a background-only hypothesis, and limits are set on models for new physics including solar axion electron coupling, solar neutrino magnetic moment and millicharge, and electron couplings to galactic axion-like particles and hidden photons. Similar limits are set on weakly interacting massive particle (WIMP) dark matter producing signals through ionized atomic states from the Migdal effect.

==> anc/LZ_SR1_ER_Efficiency.txt <==
# Energy [keV] Efficiency
0.0000 0.0000
0.0200 0.0000
0.0400 0.0000
0.0601 0.0000
0.0801 0.0000
0.1001 0.0000
0.1201 0.0000
0.1401 0.0000
0.1602 0.0000
0.1802 0.0000
0.2002 0.0000
0.2202 0.0000
0.2402 0.0000
0.2603 0.0000
0.2803 0.0000
0.3003 0.0000
0.3203 0.0000
0.3403 0.0000
0.3604 0.0000
0.3804 0.0000
0.4004 0.0000
0.4204 0.0000
0.4404 0.0000
0.4605 0.0000
0.4805 0.0000
0.5005 0.0000
0.5205 0.0000
0.5405 0.0000
0.5606 0.0000
0.5806 0.0000
0.6006 0.0000
0.6206 0.0000
0.6406 0.0000
0.6607 0.0000
0.6807 0.0012
0.7007 0.0051
0.7207 0.0094
0.7407 0.0140
0.7608 0.0190
0.7808 0.0243
0.8008 0.0300
0.8208 0.0361
0.8408 0.0425
0.8609 0.0493
0.8809 0.0565
0.9009 0.0640
0.9209 0.0719
0.9409 0.0801
0.9610 0.0888
0.9810 0.0978
1.0010 0.1072
1.0210 0.1169
1.0410 0.1270
1.0611 0.1375
1.0811 0.1484
1.1011 0.1597
1.1211 0.1714
1.1411 0.1834
1.1612 0.1958
1.1812 0.2086
1.2012 0.2218
1.2212 0.2354
1.2412 0.2493
1.2613 0.2637
1.2813 0.2784
1.3013 0.2935
1.3213 0.3089
1.3413 0.3245
1.3614 0.3403
1.3814 0.3564
1.4014 0.3726
1.4214 0.3889
1.4414 0.4052
1.4615 0.4216
1.4815 0.4380
1.5015 0.4544
1.5215 0.4707
1.5415 0.4869
1.5616 0.5029
1.5816 0.5187
1.6016 0.5343
1.6216 0.5497
1.6416 0.5648
1.6617 0.5795
1.6817 0.5938
1.7017 0.6078
1.7217 0.6213
1.7417 0.6343
1.7618 0.6468
1.7818 0.6587
1.8018 0.6702
1.8218 0.6811
1.8418 0.6916
1.8619 0.7016
1.8819 0.7112
1.9019 0.7203
1.9219 0.7289
1.9419 0.7372
1.9620 0.7451
1.9820 0.7526
2.0020 0.7598
2.0220 0.7665
2.0420 0.7730
2.0621 0.7791
2.0821 0.7850
2.1021 0.7905
2.1221 0.7958
2.1421 0.8008
2.1622 0.8056
2.1822 0.8101
2.2022 0.8144
2.2222 0.8186
2.2422 0.8225
2.2623 0.8263
2.2823 0.8299
2.3023 0.8333
2.3223 0.8366
2.3423 0.8398
2.3624 0.8428
2.3824 0.8457
2.4024 0.8484
2.4224 0.8510
2.4424 0.8535
2.4625 0.8559
2.4825 0.8581
2.5025 0.8603
2.5225 0.8624
2.5425 0.8643
2.5626 0.8662
2.5826 0.8679
2.6026 0.8696
2.6226 0.8713
2.6426 0.8728
2.6627 0.8743
2.6827 0.8757
2.7027 0.8770
2.7227 0.8783
2.7427 0.8796
2.7628 0.8808
2.7828 0.8820
2.8028 0.8831
2.8228 0.8842
2.8428 0.8852
2.8629 0.8862
2.8829 0.8872
2.9029 0.8881
2.9229 0.8891
2.9429 0.8899
2.9630 0.8908
2.9830 0.8916
3.0030 0.8924
3.0230 0.8932
3.0430 0.8939
3.0631 0.8946
3.0831 0.8953
3.1031 0.8960
3.1231 0.8966
3.1431 0.8972
3.1632 0.8978
3.1832 0.8984
3.2032 0.8990
3.2232 0.8995
3.2432 0.9001
3.2633 0.9006
3.2833 0.9011
3.3033 0.9016
3.3233 0.9021
3.3433 0.9026
3.3634 0.9030
3.3834 0.9035
3.4034 0.9039
3.4234 0.9044
3.4434 0.9048
3.4635 0.9052
3.4835 0.9056
3.5035 0.9060
3.5235 0.9064
3.5435 0.9068
3.5636 0.9071
3.5836 0.9075
3.6036 0.9079
3.6236 0.9082
3.6436 0.9086
3.6637 0.9089
3.6837 0.9093
3.7037 0.9096
3.7237 0.9099
3.7437 0.9103
3.7638 0.9106
3.7838 0.9109
3.8038 0.9113
3.8238 0.9116
3.8438 0.9119
3.8639 0.9122
3.8839 0.9125
3.9039 0.9128
3.9239 0.9131
3.9439 0.9134
3.9640 0.9137
3.9840 0.9140
4.0040 0.9143
4.0240 0.9146
4.0440 0.9149
4.0641 0.9152
4.0841 0.9155
4.1041 0.9158
4.1241 0.9160
4.1441 0.9163
4.1642 0.9166
4.1842 0.9169
4.2042 0.9171
4.2242 0.9174
4.2442 0.9177
4.2643 0.9179
4.2843 0.9182
4.3043 0.9184
4.3243 0.9187
4.3443 0.9189
4.3644 0.9192
4.3844 0.9194
4.4044 0.9196
4.4244 0.9199
4.4444 0.9201
4.4645 0.9203
4.4845 0.9206
4.5045 0.9208
4.5245 0.9210
4.5445 0.9212
4.5646 0.9215
4.5846 0.9217
4.6046 0.9219
4.6246 0.9221
4.6446 0.9223
4.6647 0.9225
4.6847 0.9227
4.7047 0.9229
4.7247 0.9231
4.7447 0.9233
4.7648 0.9235
4.7848 0.9237
4.8048 0.9239
4.8248 0.9241
4.8448 0.9242
4.8649 0.9244
4.8849 0.9246
4.9049 0.9248
4.9249 0.9250
4.9449 0.9251
4.9650 0.9253
4.9850 0.9255
5.0050 0.9256
5.0250 0.9258
5.0450 0.9259
5.0651 0.9261
5.0851 0.9263
5.1051 0.9264
5.1251 0.9266
5.1451 0.9267
5.1652 0.9269
5.1852 0.9270
5.2052 0.9271
5.2252 0.9273
5.2452 0.9274
5.2653 0.9276
5.2853 0.9277
5.3053 0.9278
5.3253 0.9280
5.3453 0.9281
5.3654 0.9282
5.3854 0.9284
5.4054 0.9285
5.4254 0.9286
5.4454 0.9287
5.4655 0.9288
5.4855 0.9290
5.5055 0.9291
5.5255 0.9292
5.5455 0.9293
5.5656 0.9294
5.5856 0.9295
5.6056 0.9296
5.6256 0.9297
5.6456 0.9298
5.6657 0.9299
5.6857 0.9300
5.7057 0.9301
5.7257 0.9302
5.7457 0.9303
5.7658 0.9304
5.7858 0.9305
5.8058 0.9306
5.8258 0.9307
5.8458 0.9307
5.8659 0.9308
5.8859 0.9309
5.9059 0.9310
5.9259 0.9311
5.9459 0.9311
5.9660 0.9312
5.9860 0.9313
6.0060 0.9314
6.0260 0.9314
6.0460 0.9315
6.0661 0.9316
6.0861 0.9316
6.1061 0.9317
6.1261 0.9318
6.1461 0.9318
6.1662 0.9319
6.1862 0.9319
6.2062 0.9320
6.2262 0.9321
6.2462 0.9321
6.2663 0.9322
6.2863 0.9322
6.3063 0.9323
6.3263 0.9323
6.3463 0.9324
6.3664 0.9324
6.3864 0.9325
6.4064 0.9326
6.4264 0.9326
6.4464 0.9327
6.4665 0.9327
6.4865 0.9327
6.5065 0.9328
6.5265 0.9328
6.5465 0.9329
6.5666 0.9329
6.5866 0.9330
6.6066 0.9330
6.6266 0.9331
6.6466 0.9331
6.6667 0.9331
6.6867 0.9332
6.7067 0.9332
6.7267 0.9332
6.7467 0.9333
6.7668 0.9333
6.7868 0.9334
6.8068 0.9334
6.8268 0.9334
6.8468 0.9335
6.8669 0.9335
6.8869 0.9335
6.9069 0.9336
6.9269 0.9336
6.9469 0.9336
6.9670 0.9336
6.9870 0.9337
7.0070 0.9337
7.0270 0.9337
7.0470 0.9337
7.0671 0.9338
7.0871 0.9338
7.1071 0.9338
7.1271 0.9338
7.1471 0.9339
7.1672 0.9339
7.1872 0.9339
7.2072 0.9339
7.2272 0.9340
7.2472 0.9340
7.2673 0.9340
7.2873 0.9340
7.3073 0.9340
7.3273 0.9341
7.3473 0.9341
7.3674 0.9341
7.3874 0.9341
7.4074 0.9341
7.4274 0.9342
7.4474 0.9342
7.4675 0.9342
7.4875 0.9342
7.5075 0.9342
7.5275 0.9342
7.5475 0.9343
7.5676 0.9343
7.5876 0.9343
7.6076 0.9343
7.6276 0.9343
7.6476 0.9343
7.6677 0.9344
7.6877 0.9344
7.7077 0.9344
7.7277 0.9344
7.7477 0.9344
7.7678 0.9344
7.7878 0.9344
7.8078 0.9345
7.8278 0.9345
7.8478 0.9345
7.8679 0.9345
7.8879 0.9345
7.9079 0.9345
7.9279 0.9345
7.9479 0.9345
7.9680 0.9345
7.9880 0.9346
8.0080 0.9346
8.0280 0.9346
8.0480 0.9346
8.0681 0.9346
8.0881 0.9346
8.1081 0.9346
8.1281 0.9346
8.1481 0.9346
8.1682 0.9346
8.1882 0.9346
8.2082 0.9347
8.2282 0.9347
8.2482 0.9347
8.2683 0.9347
8.2883 0.9347
8.3083 0.9347
8.3283 0.9347
8.3483 0.9347
8.3684 0.9347
8.3884 0.9347
8.4084 0.9347
8.4284 0.9347
8.4484 0.9347
8.4685 0.9347
8.4885 0.9347
8.5085 0.9347
8.5285 0.9347
8.5485 0.9347
8.5686 0.9347
8.5886 0.9347
8.6086 0.9347
8.6286 0.9347
8.6486 0.9348
8.6687 0.9348
8.6887 0.9348
8.7087 0.9348
8.7287 0.9348
8.7487 0.9348
8.7688 0.9348
8.7888 0.9348
8.8088 0.9348
8.8288 0.9348
8.8488 0.9348
8.8689 0.9348
8.8889 0.9348
8.9089 0.9348
8.9289 0.9348
8.9489 0.9348
8.9690 0.9348
8.9890 0.9348
9.0090 0.9348
9.0290 0.9348
9.0490 0.9348
9.0691 0.9348
9.0891 0.9348
9.1091 0.9348
9.1291 0.9348
9.1491 0.9347
9.1692 0.9347
9.1892 0.9347
9.2092 0.9347
9.2292 0.9347
9.2492 0.9347
9.2693 0.9347
9.2893 0.9347
9.3093 0.9347
9.3293 0.9347
9.3493 0.9347
9.3694 0.9347
9.3894 0.9347
9.4094 0.9346
9.4294 0.9346
9.4494 0.9346
9.4695 0.9346
9.4895 0.9346
9.5095 0.9346
9.5295 0.9345
9.5495 0.9345
9.5696 0.9345
9.5896 0.9345
9.6096 0.9344
9.6296 0.9344
9.6496 0.9344
9.6697 0.9343
9.6897 0.9343
9.7097 0.9343
9.7297 0.9342
9.7497 0.9342
9.7698 0.9341
9.7898 0.9341
9.8098 0.9340
9.8298 0.9340
9.8498 0.9339
9.8699 0.9339
9.8899 0.9338
9.9099 0.9337
9.9299 0.9337
9.9499 0.9336
9.9700 0.9335
9.9900 0.9335
10.0100 0.9334
10.0300 0.9333
10.0501 0.9332
10.0701 0.9332
10.0901 0.9331
10.1101 0.9330
10.1301 0.9329
10.1502 0.9328
10.1702 0.9327
10.1902 0.9326
10.2102 0.9325
10.2302 0.9324
10.2503 0.9323
10.2703 0.9322
10.2903 0.9321
10.3103 0.9320
10.3303 0.9319
10.3504 0.9318
10.3704 0.9317
10.3904 0.9316
10.4104 0.9314
10.4304 0.9313
10.4505 0.9312
10.4705 0.9310
10.4905 0.9309
10.5105 0.9307
10.5305 0.9305
10.5506 0.9304
10.5706 0.9302
10.5906 0.9300
10.6106 0.9298
10.6306 0.9296
10.6507 0.9293
10.6707 0.9291
10.6907 0.9289
10.7107 0.9286
10.7307 0.9283
10.7508 0.9281
10.7708 0.9278
10.7908 0.9275
10.8108 0.9271
10.8308 0.9268
10.8509 0.9265
10.8709 0.9261
10.8909 0.9258
10.9109 0.9254
10.9309 0.9250
10.9510 0.9246
10.9710 0.9242
10.9910 0.9238
11.0110 0.9233
11.0310 0.9229
11.0511 0.9224
11.0711 0.9220
11.0911 0.9215
11.1111 0.9210
11.1311 0.9205
11.1512 0.9200
11.1712 0.9194
11.1912 0.9189
11.2112 0.9184
11.2312 0.9178
11.2513 0.9173
11.2713 0.9167
11.2913 0.9161
11.3113 0.9155
11.3313 0.9149
11.3514 0.9143
11.3714 0.9136
11.3914 0.9130
11.4114 0.9123
11.4314 0.9116
11.4515 0.9109
11.4715 0.9102
11.4915 0.9095
11.5115 0.9087
11.5315 0.9079
11.5516 0.9071
11.5716 0.9063
11.5916 0.9054
11.6116 0.9046
11.6316 0.9036
11.6517 0.9027
11.6717 0.9018
11.6917 0.9008
11.7117 0.8997
11.7317 0.8987
11.7518 0.8976
11.7718 0.8965
11.7918 0.8954
11.8118 0.8942
11.8318 0.8930
11.8519 0.8917
11.8719 0.8905
11.8919 0.8892
11.9119 0.8878
11.9319 0.8865
11.9520 0.8851
11.9720 0.8836
11.9920 0.8822
12.0120 0.8807
12.0320 0.8792
12.0521 0.8776
12.0721 0.8761
12.0921 0.8745
12.1121 0.8728
12.1321 0.8712
12.1522 0.8695
12.1722 0.8678
12.1922 0.8660
12.2122 0.8643
12.2322 0.8625
12.2523 0.8607
12.2723 0.8588
12.2923 0.8569
12.3123 0.8550
12.3323 0.8531
12.3524 0.8511
12.3724 0.8492
12.3924 0.8471
12.4124 0.8451
12.4324 0.8430
12.4525 0.8410
12.4725 0.8388
12.4925 0.8367
12.5125 0.8345
12.5325 0.8323
12.5526 0.8301
12.5726 0.8279
12.5926 0.8256
12.6126 0.8233
12.6326 0.8210
12.6527 0.8186
12.6727 0.8162
12.6927 0.8138
12.7127 0.8114
12.7327 0.8089
12.7528 0.8064
12.7728 0.8039
12.7928 0.8014
12.8128 0.7988
12.8328 0.7962
12.8529 0.7936
12.8729 0.7909
12.8929 0.7882
12.9129 0.7855
12.9329 0.7828
12.9530 0.7800
12.9730 0.7772
12.9930 0.7743
13.0130 0.7714
13.0330 0.7685
13.0531 0.7656
13.0731 0.7626
13.0931 0.7596
13.1131 0.7565
13.1331 0.7534
13.1532 0.7503
13.1732 0.7471
13.1932 0.7439
13.2132 0.7407
13.2332 0.7374
13.2533 0.7340
13.2733 0.7307
13.2933 0.7272
13.3133 0.7238
13.3333 0.7203
13.3534 0.7168
13.3734 0.7132
13.3934 0.7096
13.4134 0.7060
13.4334 0.7024
13.4535 0.6987
13.4735 0.6950
13.4935 0.6912
13.5135 0.6875
13.5335 0.6837
13.5536 0.6799
13.5736 0.6761
13.5936 0.6723
13.6136 0.6684
13.6336 0.6646
13.6537 0.6607
13.6737 0.6568
13.6937 0.6529
13.7137 0.6490
13.7337 0.6451
13.7538 0.6412
13.7738 0.6372
13.7938 0.6333
13.8138 0.6294
13.8338 0.6254
13.8539 0.6215
13.8739 0.6175
13.8939 0.6135
13.9139 0.6096
13.9339 0.6056
13.9540 0.6016
13.9740 0.5976
13.9940 0.5935
14.0140 0.5895
14.0340 0.5855
14.0541 0.5814
14.0741 0.5773
14.0941 0.5732
14.1141 0.5691
14.1341 0.5650
14.1542 0.5609
14.1742 0.5567
14.1942 0.5525
14.2142 0.5483
14.2342 0.5441
14.2543 0.5399
14.2743 0.5356
14.2943 0.5313
14.3143 0.5270
14.3343 0.5227
14.3544 0.5184
14.3744 0.5141
14.3944 0.5097
14.4144 0.5054
14.4344 0.5010
14.4545 0.4966
14.4745 0.4922
14.4945 0.4879
14.5145 0.4835
14.5345 0.4791
14.5546 0.4747
14.5746 0.4703
14.5946 0.4660
14.6146 0.4616
14.6346 0.4572
14.6547 0.4529
14.6747 0.4485
14.6947 0.4442
14.7147 0.4399
14.7347 0.4356
14.7548 0.4313
14.7748 0.4271
14.7948 0.4228
14.8148 0.4186
14.8348 0.4144
14.8549 0.4102
14.8749 0.4060
14.8949 0.4019
14.9149 0.3977
14.9349 0.3936
14.9550 0.3895
14.9750 0.3855
14.9950 0.3814
15.0150 0.3774
15.0350 0.3734
15.0551 0.3694
15.0751 0.3654
15.0951 0.3615
15.1151 0.3576
15.1351 0.3537
15.1552 0.3498
15.1752 0.3459
15.1952 0.3421
15.2152 0.3383
15.2352 0.3345
15.2553 0.3307
15.2753 0.3270
15.2953 0.3233
15.3153 0.3196
15.3353 0.3159
15.3554 0.3123
15.3754 0.3086
15.3954 0.3050
15.4154 0.3015
15.4354 0.2979
15.4555 0.2944
15.4755 0.2909
15.4955 0.2874
15.5155 0.2839
15.5355 0.2805
15.5556 0.2771
15.5756 0.2737
15.5956 0.2703
15.6156 0.2669
15.6356 0.2636
15.6557 0.2603
15.6757 0.2570
15.6957 0.2538
15.7157 0.2505
15.7357 0.2473
15.7558 0.2441
15.7758 0.2409
15.7958 0.2378
15.8158 0.2346
15.8358 0.2315
15.8559 0.2284
15.8759 0.2254
15.8959 0.2223
15.9159 0.2193
15.9359 0.2163
15.9560 0.2133
15.9760 0.2104
15.9960 0.2075
16.0160 0.2046
16.0360 0.2017
16.0561 0.1988
16.0761 0.1960
16.0961 0.1932
16.1161 0.1904
16.1361 0.1876
16.1562 0.1849
16.1762 0.1821
16.1962 0.1794
16.2162 0.1768
16.2362 0.1741
16.2563 0.1715
16.2763 0.1689
16.2963 0.1663
16.3163 0.1637
16.3363 0.1612
16.3564 0.1587
16.3764 0.1562
16.3964 0.1538
16.4164 0.1513
16.4364 0.1489
16.4565 0.1466
16.4765 0.1442
16.4965 0.1419
16.5165 0.1396
16.5365 0.1373
16.5566 0.1351
16.5766 0.1328
16.5966 0.1306
16.6166 0.1285
16.6366 0.1263
16.6567 0.1242
16.6767 0.1221
16.6967 0.1201
16.7167 0.1181
16.7367 0.1161
16.7568 0.1141
16.7768 0.1122
16.7968 0.1102
16.8168 0.1084
16.8368 0.1065
16.8569 0.1047
16.8769 0.1029
16.8969 0.1011
16.9169 0.0993
16.9369 0.0976
16.9570 0.0959
16.9770 0.0942
16.9970 0.0926
17.0170 0.0910
17.0370 0.0894
17.0571 0.0878
17.0771 0.0862
17.0971 0.0847
17.1171 0.0831
17.1371 0.0816
17.1572 0.0802
17.1772 0.0787
17.1972 0.0773
17.2172 0.0758
17.2372 0.0744
17.2573 0.0731
17.2773 0.0717
17.2973 0.0703
17.3173 0.0690
17.3373 0.0677
17.3574 0.0664
17.3774 0.0651
17.3974 0.0639
17.4174 0.0626
17.4374 0.0614
17.4575 0.0602
17.4775 0.0590
17.4975 0.0578
17.5175 0.0567
17.5375 0.0555
17.5576 0.0544
17.5776 0.0533
17.5976 0.0523
17.6176 0.0512
17.6376 0.0502
17.6577 0.0492
17.6777 0.0482
17.6977 0.0472
17.7177 0.0462
17.7377 0.0453
17.7578 0.0444
17.7778 0.0435
17.7978 0.0426
17.8178 0.0417
17.8378 0.0409
17.8579 0.0400
17.8779 0.0392
17.8979 0.0384
17.9179 0.0377
17.9379 0.0369
17.9580 0.0362
17.9780 0.0354
17.9980 0.0347
18.0180 0.0340
18.0380 0.0333
18.0581 0.0327
18.0781 0.0320
18.0981 0.0314
18.1181 0.0308
18.1381 0.0301
18.1582 0.0295
18.1782 0.0289
18.1982 0.0284
18.2182 0.0278
18.2382 0.0272
18.2583 0.0267
18.2783 0.0261
18.2983 0.0256
18.3183 0.0251
18.3383 0.0246
18.3584 0.0241
18.3784 0.0236
18.3984 0.0231
18.4184 0.0226
18.4384 0.0221
18.4585 0.0217
18.4785 0.0212
18.4985 0.0207
18.5185 0.0203
18.5385 0.0199
18.5586 0.0194
18.5786 0.0190
18.5986 0.0186
18.6186 0.0182
18.6386 0.0178
18.6587 0.0174
18.6787 0.0170
18.6987 0.0166
18.7187 0.0162
18.7387 0.0159
18.7588 0.0155
18.7788 0.0151
18.7988 0.0148
18.8188 0.0144
18.8388 0.0141
18.8589 0.0137
18.8789 0.0134
18.8989 0.0131
18.9189 0.0127
18.9389 0.0124
18.9590 0.0121
18.9790 0.0118
18.9990 0.0115
19.0190 0.0112
19.0390 0.0109
19.0591 0.0106
19.0791 0.0103
19.0991 0.0100
19.1191 0.0098
19.1391 0.0095
19.1592 0.0093
19.1792 0.0090
19.1992 0.0088
19.2192 0.0085
19.2392 0.0083
19.2593 0.0081
19.2793 0.0079
19.2993 0.0077
19.3193 0.0075
19.3393 0.0073
19.3594 0.0071
19.3794 0.0070
19.3994 0.0068
19.4194 0.0066
19.4394 0.0065
19.4595 0.0063
19.4795 0.0062
19.4995 0.0060
19.5195 0.0059
19.5395 0.0057
19.5596 0.0056
19.5796 0.0055
19.5996 0.0054
19.6196 0.0053
19.6396 0.0051
19.6597 0.0050
19.6797 0.0049
19.6997 0.0048
19.7197 0.0047
19.7397 0.0046
19.7598 0.0045
19.7798 0.0044
19.7998 0.0043
19.8198 0.0042
19.8398 0.0041
19.8599 0.0040
19.8799 0.0039
19.8999 0.0038
19.9199 0.0037
19.9399 0.0036
19.9600 0.0035
19.9800 0.0034
20.0000 0.0033


==> anc/LZ_SR1_EventData.txt <==
# S1c [phd] log10S2c [phd] Time Since SR1 Start [days]
4.00093e+01 3.98382e+00 1.24443e-01
1.25713e+01 3.75414e+00 2.80151e-01
7.28195e+00 3.67028e+00 1.11722e+00
1.13627e+01 3.71118e+00 1.32029e+00
6.23640e+01 4.19937e+00 1.46956e+00
5.80901e+00 3.77719e+00 1.67398e+00
5.32348e+01 4.14475e+00 1.67573e+00
3.74730e+00 3.72675e+00 1.88943e+00
5.99851e+01 3.97001e+00 2.15792e+00
2.74035e+01 3.96478e+00 2.23143e+00
7.46685e+01 4.26732e+00 2.51677e+00
7.82650e+01 4.19843e+00 2.55988e+00
1.03730e+01 3.69747e+00 3.12576e+00
2.58888e+01 3.93087e+00 3.13923e+00
7.97056e+01 4.25023e+00 3.17827e+00
2.57368e+01 3.87174e+00 3.29095e+00
2.68082e+01 3.95862e+00 3.49698e+00
9.06497e+00 3.75501e+00 3.74224e+00
9.37781e+00 3.70068e+00 3.91871e+00
5.73289e+01 4.28360e+00 4.20374e+00
5.21537e+01 4.01296e+00 4.21211e+00
7.26248e+01 4.06848e+00 4.60582e+00
3.03081e+01 3.92453e+00 5.01393e+00
5.64880e+01 4.14503e+00 5.07707e+00
1.43074e+01 3.66165e+00 5.57107e+00
4.56368e+01 3.97239e+00 5.63795e+00
1.43996e+01 3.95009e+00 5.73009e+00
2.44142e+01 3.78011e+00 5.78140e+00
1.11967e+01 3.79452e+00 6.15720e+00
3.36546e+01 3.99933e+00 6.51238e+00
1.39109e+01 3.71338e+00 7.24753e+00
8.17713e+00 3.74377e+00 7.76605e+00
3.68975e+01 4.06951e+00 8.45926e+00
4.76974e+01 4.05776e+00 8.63272e+00
2.73617e+01 4.16159e+00 8.68240e+00
3.80027e+01 3.76806e+00 8.73251e+00
5.94869e+01 4.13005e+00 9.22412e+00
2.95302e+01 3.99585e+00 9.43637e+00
1.30351e+01 3.83414e+00 9.81572e+00
5.37155e+01 4.12159e+00 9.88618e+00
5.86739e+01 4.12733e+00 9.97110e+00
5.67137e+01 4.12304e+00 1.03166e+01
2.20836e+01 4.04218e+00 1.03231e+01
9.87382e+00 3.64493e+00 1.04221e+01
6.59143e+00 3.65534e+00 1.04369e+01
5.74066e+01 4.05558e+00 1.04371e+01
9.21492e+00 3.67386e+00 1.07346e+01
1.15825e+01 3.72569e+00 1.08760e+01
4.46028e+00 3.71452e+00 1.09444e+01
8.76765e+00 3.70998e+00 1.13539e+01
1.09729e+01 3.71182e+00 1.15093e+01
8.03131e+00 3.69842e+00 1.18422e+01
7.88370e+00 3.66925e+00 1.19220e+01
1.08541e+01 3.78625e+00 1.19683e+01
2.42197e+01 4.01133e+00 1.19803e+01
4.74915e+01 4.02644e+00 1.20590e+01
1.31847e+01 3.78420e+00 1.21138e+01
7.16183e+01 4.26542e+00 1.23977e+01
3.43062e+00 3.75886e+00 1.24186e+01
7.80478e+01 4.18581e+00 1.25331e+01
7.55008e+01 4.14713e+00 1.25685e+01
1.35005e+01 3.76973e+00 1.32239e+01
1.32119e+01 3.78294e+00 1.39402e+01
6.93998e+01 4.13815e+00 1.39732e+01
2.58253e+01 3.86727e+00 1.41669e+01
5.08537e+01 4.00018e+00 1.48052e+01
4.36898e+01 4.25296e+00 1.55425e+01
1.29632e+01 3.72398e+00 1.55577e+01
3.04513e+01 4.05244e+00 1.59923e+01
3.41956e+01 3.90576e+00 1.60797e+01
9.60578e+00 3.78682e+00 1.62884e+01
2.47909e+01 3.93187e+00 1.65841e+01
1.23824e+01 3.81852e+00 1.68328e+01
3.19190e+01 3.86417e+00 1.69611e+01
3.46814e+01 4.01726e+00 1.69986e+01
1.97825e+01 3.65262e+00 1.71400e+01
5.17520e+01 4.07493e+00 1.71491e+01
4.88832e+01 4.06956e+00 1.71662e+01
4.35623e+01 4.10769e+00 1.73382e+01
1.43943e+01 3.81138e+00 1.74217e+01
5.25061e+01 3.98160e+00 1.74393e+01
7.65700e+01 4.32069e+00 1.76544e+01
1.12893e+01 3.77616e+00 1.78650e+01
5.20191e+00 3.58004e+00 1.83412e+01
1.65804e+01 3.93697e+00 1.84767e+01
8.56398e+00 3.74955e+00 1.85255e+01
4.16758e+01 4.15322e+00 1.86733e+01
5.87753e+01 4.18080e+00 1.87334e+01
6.07587e+01 4.13075e+00 1.87573e+01
1.64127e+01 3.73172e+00 2.03511e+01
4.93017e+01 4.05642e+00 2.08286e+01
7.02171e+01 4.24615e+00 2.10552e+01
5.84307e+01 4.11436e+00 2.11029e+01
7.16387e+01 4.28748e+00 2.20221e+01
7.39726e+01 4.00827e+00 2.21227e+01
2.90779e+01 3.85885e+00 2.22508e+01
1.54241e+01 3.74664e+00 2.22988e+01
3.78084e+01 4.03388e+00 2.27759e+01
4.75921e+01 4.09428e+00 2.30650e+01
5.81458e+00 3.75326e+00 2.33859e+01
1.42559e+01 3.68254e+00 2.36478e+01
3.73242e+01 4.06555e+00 2.38574e+01
1.69648e+01 3.96233e+00 2.39268e+01
2.47760e+01 3.84432e+00 2.42276e+01
5.82195e+00 3.82446e+00 2.48945e+01
7.12478e+01 4.21984e+00 2.50641e+01
1.05390e+01 3.71174e+00 3.34154e+01
5.87677e+01 4.11952e+00 3.34333e+01
2.88943e+01 3.94256e+00 3.36082e+01
2.89067e+01 3.81886e+00 3.37939e+01
3.10763e+01 3.97670e+00 3.45119e+01
1.53037e+01 3.83771e+00 3.49112e+01
4.17267e+01 3.79238e+00 3.50129e+01
2.08803e+01 4.01882e+00 3.52381e+01
7.63896e+00 3.72085e+00 3.53242e+01
1.85902e+01 3.79072e+00 3.55557e+01
3.13151e+01 4.17080e+00 3.59168e+01
2.96199e+01 3.83931e+00 3.63352e+01
7.58372e+01 4.19916e+00 3.63990e+01
1.01770e+01 3.80410e+00 3.77991e+01
7.66064e+01 4.15614e+00 3.82518e+01
8.86710e+00 3.73643e+00 3.90227e+01
4.48611e+01 4.29737e+00 3.93037e+01
2.94725e+01 3.96558e+00 3.94257e+01
5.26798e+00 3.68443e+00 3.94701e+01
3.08188e+01 3.98307e+00 3.97009e+01
7.44223e+01 4.26779e+00 4.02690e+01
2.26267e+01 3.78045e+00 4.02711e+01
2.95639e+01 4.03749e+00 4.03777e+01
6.82705e+01 4.14699e+00 4.05071e+01
7.20359e+01 4.13435e+00 4.05266e+01
4.85304e+00 3.73860e+00 4.05324e+01
1.14045e+01 3.77465e+00 4.16606e+01
5.73259e+01 3.97140e+00 4.22804e+01
6.61806e+01 4.07910e+00 4.25405e+01
7.79411e+01 4.08797e+00 4.34461e+01
7.68972e+01 4.22748e+00 4.37754e+01
1.05204e+01 3.72073e+00 4.37889e+01
5.97337e+01 4.05081e+00 4.39173e+01
1.04075e+01 3.71609e+00 4.48507e+01
7.87434e+01 4.21685e+00 4.51153e+01
4.94893e+00 3.66192e+00 4.54302e+01
1.01761e+01 3.73298e+00 4.54470e+01
1.60733e+01 3.79721e+00 4.55932e+01
7.54700e+01 4.15898e+00 4.56102e+01
7.68307e+01 4.20356e+00 4.56621e+01
2.81723e+01 4.01200e+00 4.68553e+01
7.74334e+01 4.24181e+00 4.73503e+01
4.62569e+00 3.63836e+00 4.77581e+01
2.48716e+01 3.86737e+00 4.80257e+01
2.33701e+01 3.91174e+00 4.84147e+01
7.30618e+01 4.08846e+00 4.88901e+01
5.01385e+00 3.74714e+00 4.89205e+01
3.19640e+01 4.00808e+00 4.92474e+01
5.10102e+01 4.10907e+00 4.96072e+01
6.26881e+01 4.23345e+00 5.04348e+01
5.40907e+01 4.14993e+00 5.11411e+01
2.38910e+01 3.99026e+00 5.11872e+01
2.35453e+01 3.88573e+00 5.18907e+01
3.24707e+00 3.44116e+00 5.21850e+01
6.64326e+01 4.16068e+00 5.28833e+01
1.69395e+01 3.75281e+00 5.28957e+01
4.41871e+00 3.67458e+00 5.31036e+01
4.95873e+01 4.10349e+00 5.36710e+01
5.14935e+01 4.27901e+00 5.48177e+01
2.26336e+01 3.72274e+00 5.50536e+01
7.41736e+01 4.18520e+00 5.51898e+01
4.30963e+01 3.96274e+00 5.56304e+01
7.54668e+01 4.22990e+00 5.56984e+01
9.57026e+00 3.75877e+00 5.61487e+01
7.83602e+01 4.17596e+00 5.62421e+01
7.34896e+01 4.18087e+00 5.66835e+01
5.54398e+01 4.04421e+00 5.69472e+01
7.15270e+01 4.22992e+00 5.70252e+01
6.50308e+01 4.24099e+00 5.74361e+01
2.63564e+01 4.00232e+00 5.76355e+01
6.19707e+01 4.27328e+00 5.86307e+01
4.05091e+00 3.66688e+00 5.88269e+01
6.67521e+01 4.28101e+00 5.93858e+01
3.02955e+01 3.97657e+00 5.94606e+01
1.95660e+01 3.83767e+00 6.00583e+01
5.02169e+00 3.69084e+00 6.04178e+01
1.12515e+01 3.75495e+00 6.06102e+01
2.14037e+01 4.03183e+00 6.07089e+01
6.08362e+01 4.16875e+00 6.17205e+01
1.58445e+01 3.77370e+00 6.25783e+01
6.77300e+01 4.07547e+00 6.27091e+01
1.85916e+01 3.66218e+00 6.28615e+01
7.47585e+01 4.23582e+00 6.29711e+01
4.93541e+01 3.89050e+00 6.32943e+01
7.87984e+01 4.39791e+00 6.33453e+01
7.11843e+01 4.36621e+00 6.38603e+01
5.31506e+01 4.14241e+00 6.52177e+01
1.15504e+01 3.70654e+00 6.52810e+01
3.89458e+00 3.71634e+00 6.54806e+01
4.96127e+01 4.16742e+00 6.55483e+01
3.15992e+01 3.91784e+00 6.62380e+01
7.95531e+01 4.26464e+00 6.63268e+01
2.17379e+01 3.90362e+00 6.64453e+01
5.50194e+00 3.78221e+00 6.65529e+01
4.73954e+01 4.08721e+00 6.67879e+01
4.57342e+01 4.08459e+00 6.78697e+01
1.33824e+01 3.63340e+00 6.84281e+01
6.43513e+01 4.24612e+00 6.94285e+01
6.76951e+01 4.37106e+00 6.96659e+01
3.72267e+01 4.09537e+00 6.96959e+01
4.59102e+00 3.80892e+00 7.00875e+01
6.83076e+01 4.10898e+00 7.01068e+01
1.06066e+01 3.67129e+00 7.02356e+01
7.87030e+01 4.15930e+00 7.02615e+01
2.95731e+01 3.84810e+00 7.05831e+01
6.21914e+01 4.24145e+00 7.07794e+01
5.29147e+01 4.07735e+00 7.21667e+01
7.24808e+01 4.18225e+00 7.26248e+01
8.37777e+00 3.82124e+00 7.32383e+01
5.85118e+01 4.17387e+00 7.34053e+01
4.82629e+01 4.14711e+00 7.37272e+01
5.01378e+01 3.93507e+00 7.37501e+01
2.00634e+01 3.90001e+00 7.37796e+01
1.18301e+01 3.70543e+00 7.39194e+01
7.05886e+01 4.36207e+00 7.45665e+01
5.07027e+01 3.99548e+00 7.49935e+01
2.22778e+01 3.96772e+00 7.50286e+01
9.01494e+00 3.71043e+00 7.50435e+01
7.14012e+00 3.77777e+00 7.55700e+01
2.74774e+01 3.88688e+00 7.56204e+01
6.06968e+00 3.75677e+00 7.57431e+01
5.61429e+01 4.02394e+00 7.69674e+01
1.66774e+01 3.91430e+00 7.71397e+01
3.93114e+01 3.97871e+00 7.73499e+01
3.50237e+01 3.87494e+00 7.74309e+01
5.64193e+01 4.17297e+00 7.77045e+01
5.78740e+01 4.13148e+00 7.78358e+01
6.49217e+01 4.23526e+00 7.82865e+01
3.47278e+00 3.62162e+00 7.83101e+01
7.36703e+01 4.19144e+00 7.85195e+01
4.27275e+01 4.03687e+00 7.90165e+01
5.55430e+01 4.01027e+00 7.91544e+01
1.17515e+01 3.87992e+00 7.94718e+01
6.29407e+00 3.68359e+00 7.97559e+01
1.00955e+01 3.82008e+00 8.01684e+01
4.85234e+01 3.82913e+00 8.02207e+01
4.64418e+01 4.06890e+00 8.09836e+01
1.19634e+01 3.81653e+00 8.10241e+01
3.51178e+01 4.06265e+00 8.14999e+01
8.63518e+00 3.65857e+00 8.15778e+01
1.44572e+01 3.68528e+00 8.16005e+01
5.07595e+01 4.00234e+00 8.18205e+01
5.83543e+01 4.24626e+00 8.18669e+01
1.48798e+01 3.93587e+00 8.21178e+01
7.35961e+01 4.24719e+00 8.22369e+01
7.51740e+01 4.27637e+00 8.23567e+01
1.80129e+01 3.90552e+00 8.25069e+01
2.45740e+01 3.99083e+00 8.27495e+01
2.30641e+01 3.82230e+00 8.31960e+01
4.67390e+01 4.01505e+00 8.41823e+01
1.66375e+01 3.94352e+00 8.51940e+01
3.42377e+01 4.01700e+00 8.56422e+01
2.37163e+01 3.89530e+00 8.59796e+01
2.85662e+01 4.05021e+00 8.64382e+01
4.74233e+01 4.10658e+00 8.64521e+01
7.34994e+01 4.11524e+00 8.66560e+01
2.17478e+01 3.85598e+00 8.67339e+01
3.42621e+01 3.91052e+00 8.68241e+01
3.74334e+01 3.98177e+00 8.69551e+01
7.94386e+01 4.09728e+00 8.71924e+01
1.49077e+01 3.84108e+00 8.80003e+01
2.98294e+01 4.02537e+00 8.86850e+01
1.49994e+01 3.70312e+00 8.90818e+01
5.44212e+01 4.01496e+00 8.94606e+01
7.43989e+01 4.11297e+00 9.37271e+01
6.93707e+01 4.10589e+00 9.40941e+01
3.71269e+01 4.16715e+00 9.51391e+01
1.58322e+01 3.88457e+00 9.51402e+01
5.93794e+01 3.85052e+00 9.52105e+01
1.21829e+01 3.75091e+00 9.52314e+01
5.48104e+01 4.34812e+00 9.57752e+01
3.47993e+01 3.89094e+00 9.60094e+01
1.69683e+01 4.02152e+00 9.63359e+01
2.54492e+01 3.94645e+00 9.66865e+01
4.07283e+01 4.00596e+00 9.70806e+01
6.91686e+01 4.12906e+00 9.81453e+01
3.38996e+00 3.78229e+00 9.84644e+01
3.11189e+01 3.84881e+00 9.84680e+01
3.34366e+01 3.85452e+00 9.89590e+01
3.59626e+01 3.87509e+00 9.89792e+01
3.15578e+01 4.13367e+00 9.91509e+01
2.65480e+01 3.83096e+00 9.91921e+01
6.55869e+00 3.73698e+00 9.95314e+01
2.47887e+01 3.88202e+00 1.00413e+02
1.88925e+01 3.93684e+00 1.00426e+02
7.11960e+01 4.21941e+00 1.01061e+02
1.94994e+01 3.86431e+00 1.01265e+02
3.16183e+00 3.59508e+00 1.01507e+02
1.68267e+01 3.79272e+00 1.02077e+02
5.08863e+01 4.01058e+00 1.02479e+02
1.35519e+01 3.74957e+00 1.02736e+02
1.04478e+01 3.67398e+00 1.02742e+02
2.26750e+01 3.87805e+00 1.03026e+02
7.22271e+01 4.09438e+00 1.03273e+02
5.22951e+01 4.02126e+00 1.03667e+02
7.74598e+01 4.23383e+00 1.03762e+02
6.50613e+01 3.91913e+00 1.05075e+02
1.25433e+01 3.76179e+00 1.05363e+02
3.94811e+01 4.03434e+00 1.05382e+02
6.99931e+01 4.25795e+00 1.05719e+02
3.29884e+01 4.06755e+00 1.06345e+02
6.31157e+01 4.06966e+00 1.06636e+02
6.88600e+01 4.39587e+00 1.07370e+02
4.86166e+01 4.14445e+00 1.07702e+02
1.59881e+01 3.65095e+00 1.07844e+02
4.36812e+01 4.00832e+00 1.07954e+02
6.19314e+01 4.19091e+00 1.07991e+02
7.59461e+01 4.22750e+00 1.08197e+02
2.25075e+01 3.85250e+00 1.08339e+02
5.76287e+01 4.05430e+00 1.08698e+02
5.98756e+01 4.22712e+00 1.09158e+02
4.76761e+01 3.96276e+00 1.09247e+02
6.13738e+01 4.16586e+00 1.09519e+02
6.85995e+00 3.64799e+00 1.09521e+02
6.41634e+01 4.13334e+00 1.09626e+02
3.11318e+01 3.79521e+00 1.10291e+02
6.27570e+01 4.27710e+00 1.10539e+02
3.60388e+00 3.58138e+00 1.10571e+02
2.47854e+01 3.90533e+00 1.11259e+02
4.96386e+00 3.63514e+00 1.11713e+02
6.03199e+01 4.20040e+00 1.11944e+02
2.75261e+01 3.93352e+00 1.12130e+02
3.95245e+01 4.08645e+00 1.12223e+02
4.46019e+01 4.07530e+00 1.12363e+02
6.12030e+01 4.12978e+00 1.14141e+02
4.21442e+01 4.04006e+00 1.14921e+02
7.59284e+00 3.72275e+00 1.15515e+02
5.52629e+01 4.09493e+00 1.15692e+02
2.12891e+01 3.95436e+00 1.15742e+02


==> anc/LZ_SR1_Limit_ALP.txt <==
# mass pc_limit obs_limit -2_sigma -1_sigma median +1_sigma +2_sigma
1.0 2.392131711032190425e-14 2.392131711032190425e-14 1.222063177909293343e-14 1.563695808559541439e-14 2.338405083721796217e-14 3.110794728972200684e-14 3.768995428376181599e-14
1.4 1.271775502233392260e-14 1.271775502233392260e-14 8.338741994002258908e-15 1.212412194562186213e-14 1.726521408158040277e-14 2.239184939518290420e-14 2.753611037440628988e-14
1.5 1.391329725763230696e-14 1.391329725763230696e-14 8.570986310121060901e-15 1.233091708893159375e-14 1.764829828732789575e-14 2.382251733461250058e-14 2.772505132649376108e-14
1.6 1.396611921007092567e-14 1.396611921007092567e-14 8.533484587969176932e-15 1.203001449547069594e-14 1.785256251554712974e-14 2.414015694234776557e-14 2.897826724411547741e-14
1.7 1.698836008992000220e-14 1.698836008992000220e-14 8.378788615554369705e-15 1.198253894399607456e-14 1.787201137047396936e-14 2.331898910943828928e-14 2.843003111712475899e-14
1.9 2.140831251822384311e-14 2.140831251822384311e-14 9.268392292301336326e-15 1.290726459419505401e-14 1.895962009350357366e-14 2.437579500597196017e-14 2.987161456144592152e-14
2.0 2.429279645085210200e-14 2.429279645085210200e-14 9.707362680642096825e-15 1.423380286032940283e-14 2.039161937091083688e-14 2.722516311476994159e-14 3.164709543319107832e-14
2.2 2.850597122872352622e-14 2.850597122872352622e-14 1.096621576882841308e-14 1.546657105948718183e-14 2.296844988731554928e-14 2.994891841798359286e-14 3.661195824498879635e-14
2.4 3.212369463899577723e-14 3.212369463899577723e-14 1.269689089913102095e-14 1.845865516652218536e-14 2.592125737107988506e-14 3.502970564591643726e-14 3.993449715749525746e-14
2.6 3.830745188503398743e-14 3.830745188503398743e-14 1.558354773853154823e-14 2.200978824826377489e-14 3.235537560105813384e-14 4.151151775076778029e-14 5.079037607750750788e-14
2.7 3.897460478255243620e-14 3.897460478255243620e-14 1.747456722856641884e-14 2.523811129172697979e-14 3.676175862836058282e-14 4.777780642269726046e-14 5.421506480124609116e-14
2.8 3.539624959126170503e-14 3.539624959126170503e-14 1.943146695173836381e-14 2.748644122507320390e-14 3.949065793179701629e-14 5.216909761156394205e-14 6.269450130155168584e-14
2.9 3.265215326501288810e-14 3.265215326501288810e-14 1.919439930025843851e-14 2.843818808853870093e-14 4.126182894069716488e-14 5.437019236645742883e-14 6.454837915369086250e-14
3.0 2.969298460161695967e-14 2.969298460161695967e-14 2.012037769891292935e-14 2.901595967659569355e-14 4.102496684468380196e-14 5.515066905130964937e-14 6.283808290487275117e-14
3.2 2.578777292278211679e-14 2.427483372014820269e-14 1.784233574598425654e-14 2.578777292278211679e-14 3.797907149043005008e-14 4.913388762287569953e-14 5.991600113053938279e-14
3.4 2.381946079620610499e-14 2.110172501805255323e-14 1.660330199329365231e-14 2.381946079620610499e-14 3.414959599627679279e-14 4.635658182110641613e-14 5.240886665182356379e-14
3.8 2.393483656097321973e-14 2.031659631974046112e-14 1.688113784155537497e-14 2.393483656097321973e-14 3.490957037637121905e-14 4.486799912610877115e-14 5.496336863337431882e-14
4.0 2.478440164032457118e-14 2.287924294977039894e-14 1.749888588760227759e-14 2.478440164032457118e-14 3.700606577758552692e-14 4.747871676761300069e-14 5.829875112343582287e-14
4.5 4.149887420395247774e-14 4.149887420395247774e-14 1.919648415439785846e-14 2.717760412961556416e-14 4.001872405141400206e-14 5.162694749513305060e-14 6.319434138711953064e-14
5.0 3.771418572773934550e-14 3.771418572773934550e-14 1.260894164036504128e-14 1.830503785212399392e-14 2.621649597529014132e-14 3.342807104166788810e-14 4.092875595275402112e-14
5.5 3.338802302418242968e-14 3.338802302418242968e-14 1.078141362547957175e-14 1.581916767522846187e-14 2.215472738313581032e-14 2.886696013253661456e-14 3.439218820532860669e-14
6.0 3.240282652726137809e-14 3.240282652726137809e-14 1.176313144011293613e-14 1.652294352737312828e-14 2.397352487811494805e-14 3.148316118329676093e-14 3.706838929830569377e-14
7.0 2.327858433065648739e-14 2.327858433065648739e-14 1.303078841961446550e-14 1.842561479109331622e-14 2.625449949074346140e-14 3.434699533053605608e-14 4.023259681980598322e-14
8.0 3.382635587637300613e-14 3.382635587637300613e-14 1.529755755917124135e-14 2.209962161691150904e-14 3.169706756836660610e-14 4.221574260281544326e-14 4.789732986297848088e-14
9.0 3.897634174580168767e-14 3.897634174580168767e-14 1.691068831550779034e-14 2.414203112713567499e-14 3.579921044709364522e-14 4.660845150428734622e-14 5.426288057499438981e-14
10.0 3.051350181895637311e-14 3.051350181895637311e-14 2.013646814749217010e-14 2.827119387901725786e-14 4.161519130374516590e-14 5.384837475973201579e-14 6.489048436637683254e-14
11.0 3.150692492932742933e-14 3.150692492932742933e-14 2.065792679896390830e-14 2.954325640167821028e-14 4.278448976609015884e-14 5.589646538508014682e-14 6.706551710852612318e-14
12.0 4.723553626839267999e-14 4.723553626839267999e-14 2.159706605754357434e-14 3.112231456741715799e-14 4.581140820549434183e-14 5.951457218909748223e-14 7.103083564577258978e-14
13.0 6.630709273197842048e-14 6.630709273197842048e-14 2.393399925190803024e-14 3.410153615458470561e-14 4.980860029366773854e-14 6.526145568307715788e-14 7.456667783914815308e-14
14.0 7.597298186327370320e-14 7.597298186327370320e-14 2.799379254202499134e-14 4.015777776785164494e-14 5.739857661821939043e-14 7.403454724251667738e-14 8.916181735167433344e-14
15.0 8.134877123590282261e-14 8.134877123590282261e-14 3.595983528912253606e-14 5.174331113322667229e-14 7.609301886424774133e-14 9.890649292888845421e-14 1.200869566005817832e-13
16.0 8.059813027607515270e-14 8.059813027607515270e-14 4.462501333490281621e-14 6.256179120501601296e-14 9.092653146323615998e-14 1.207277555443502623e-13 1.422717315702309768e-13
17.0 1.056993497017734924e-13 1.056993497017734924e-13 5.685283965176368822e-14 8.414363346732838599e-14 1.246181569888375303e-13 1.652530300519612706e-13 2.017008075474202193e-13

==> anc/LZ_SR1_Limit_HP.txt <==
# mass pc_limit obs_limit -2_sigma -1_sigma median +1_sigma +2_sigma
1.0 3.335240496417381347e-64 3.335240496417381347e-64 2.271754705944184559e-65 6.089699890113818376e-65 3.045550381540935505e-64 9.538327278655891354e-64 2.055366363453355658e-63
1.4 1.023624719738666745e-64 1.023624719738666745e-64 1.891912696505221045e-65 8.454737504378839014e-65 3.476856897634595629e-64 9.836912374350039303e-64 2.249620806599704474e-63
1.5 1.932289056187771671e-64 1.932289056187771671e-64 2.782755464146165895e-65 1.192156714073159741e-64 5.002224517043205961e-64 1.660743055209564783e-63 3.046781246253799267e-63
1.6 2.539625690635653938e-64 2.539625690635653938e-64 3.539748176512385858e-65 1.398077786460422230e-64 6.780613391992747414e-64 2.266872478545056123e-63 4.707132094602921297e-63
1.7 7.085790685546892590e-64 7.085790685546892590e-64 4.192831635877266358e-65 1.753791190982759060e-64 8.679130451298295575e-64 2.515482881267914581e-63 5.557658123820898236e-63
1.9 2.788245114322225762e-63 2.788245114322225762e-63 9.795324672779326434e-65 3.684156396088846839e-64 1.715219594666390477e-63 4.686367707717213265e-63 1.056905099895594359e-62
2.0 5.675665993938621228e-63 5.675665993938621228e-63 1.447144198858212618e-64 6.689452448437047655e-64 2.817822606119791221e-63 8.953415653078415065e-63 1.634715617095821927e-62
2.2 1.575509025383614223e-62 1.575509025383614223e-62 3.450679886158041092e-64 1.365380482366929595e-63 6.640553351333094035e-63 1.919561791172847515e-62 4.287156713528977611e-62
2.4 3.598601236609674567e-62 3.598601236609674567e-62 8.782563942729052136e-64 3.923123642415088461e-63 1.525653907888848901e-62 5.088358722941301861e-62 8.594579839103104974e-62
2.6 1.002335825535196410e-61 1.002335825535196410e-61 2.745020152050781605e-63 1.092304320281470347e-62 5.101125132892740981e-62 1.382148299548362272e-61 3.097461438812226247e-61
2.7 1.249018119586559422e-61 1.249018119586559422e-61 5.047398269687807825e-63 2.196186731300353088e-62 9.886144995161126097e-62 2.820633664556221540e-61 4.676509099191755775e-61
2.8 9.827610209556883761e-62 9.827610209556883761e-62 8.925679345985988395e-63 3.573493384613111571e-62 1.522637091255896234e-61 4.637375103851684579e-61 9.672455409599560483e-61
2.9 8.188910022942508868e-62 8.188910022942508868e-62 9.778604798775043799e-63 4.711796041698191400e-62 2.088202882565334810e-61 6.295384669633405970e-61 1.250604995931689223e-60
3.0 6.413383843354387937e-62 6.413383843354387937e-62 1.352123426117434826e-62 5.848164460830352235e-62 2.337032629775082370e-61 7.632643227563560998e-61 1.286362967014916284e-60
3.2 4.723262306714409128e-62 3.708615169650118391e-62 1.082414359599736924e-62 4.723262306714409128e-62 2.222102496235561047e-61 6.224596845500925012e-61 1.376442255873050055e-60
3.4 4.381574241122209749e-62 2.698822410223579985e-62 1.034380535044119869e-62 4.381574241122209749e-62 1.851163382819284562e-61 6.285619545783892400e-61 1.026884368440480079e-60
3.8 6.970164915279699124e-62 3.618470152368361108e-62 1.724757543365326769e-62 6.970164915279699124e-62 3.154272466758626825e-61 8.607320998130455423e-61 1.938271265841636327e-60
4.0 9.838763494015960623e-62 7.144854145857624153e-62 2.444940889714458645e-62 9.838763494015960623e-62 4.890107803135149768e-61 1.325020683656229784e-60 3.012061070931727143e-60
4.5 1.238745580503815004e-60 1.238745580503815004e-60 5.671835627394301072e-62 2.278670505213682992e-61 1.071247465964777015e-60 2.967171492849417909e-60 6.661156315704419065e-60
5.0 1.287910730013673434e-60 1.287910730013673434e-60 1.609093787519491805e-62 7.147420684994944827e-62 3.007221364335102954e-61 7.948992467347112031e-61 1.786409405704454890e-60
5.5 1.158244849044576742e-60 1.158244849044576742e-60 1.259332443303202396e-62 5.836763248100040344e-62 2.245449031346364076e-61 6.472048601242755793e-61 1.303997609024704068e-60
6.0 1.455202347935339065e-60 1.455202347935339065e-60 2.527455995603630219e-62 9.838785169982527354e-62 4.360330207823747823e-61 1.296895953091988128e-60 2.492336429234670297e-60
7.0 7.181335624951823016e-61 7.181335624951823016e-61 7.051178925937435536e-62 2.818817196270067702e-61 1.161967379287036322e-60 3.403564353263727791e-60 6.407538474954431706e-60
8.0 5.462200085798322897e-60 5.462200085798322897e-60 2.284731313959897010e-61 9.951443961767052152e-61 4.211367029361517081e-60 1.325087273823712678e-59 2.195795870230000792e-59
9.0 1.542272582878078318e-59 1.542272582878078318e-59 5.465148663364278986e-61 2.270136973974743596e-60 1.097616516419699797e-59 3.153664849807714268e-59 5.793862965438009564e-59
10.0 8.829884196903463451e-60 8.829884196903463451e-60 1.674634368819858694e-60 6.506739170661684905e-60 3.054881608521931788e-59 8.564010723533522964e-59 1.805971389459327828e-58
11.0 1.469540689463191436e-59 1.469540689463191436e-59 2.715841870270763281e-60 1.136033131851888183e-59 4.996926613271528076e-59 1.455777247244235129e-58 3.016856500975229880e-58
12.0 1.051446519190088950e-58 1.051446519190088950e-58 4.595056047194319373e-60 1.981524007520137143e-59 9.302642980413323626e-59 2.649750914954949751e-58 5.376497922846403767e-58
13.0 5.623415289204345029e-58 5.623415289204345029e-58 9.545997228547075614e-60 3.934195913761017813e-59 1.790513341700198774e-58 5.277001749508981996e-58 8.993720551603660960e-58
14.0 1.303573833693980406e-57 1.303573833693980406e-57 2.402956472987807449e-59 1.017601252918370589e-58 4.247207078906690146e-58 1.175537923268016196e-57 2.472945770582138378e-57
15.0 2.258165811241633939e-57 2.258165811241633939e-57 8.622289762074360070e-59 3.696312697719138508e-58 1.728745632362900420e-57 4.934589716653035507e-57 1.072346632989602650e-56
16.0 2.816868681900081285e-57 2.816868681900081285e-57 2.647159857798635493e-58 1.022594448962672219e-57 4.562776867366868481e-57 1.418062066617576760e-56 2.734898430426741405e-56
17.0 1.061870973230264526e-56 1.061870973230264526e-56 8.887735747015681301e-58 4.264494262463368189e-57 2.051671303330155353e-56 6.344248903346405352e-56 1.408033655800528181e-55

==> anc/LZ_SR1_Limit_WimpMigdal_SDn.txt <==
# mass pc_limit obs_limit -2_sigma -1_sigma median +1_sigma +2_sigma
0.5 1.10756e-32 1.10756e-32 3.22181e-33 5.64207e-33 1.26099e-32 2.23766e-32 3.38156e-32
0.6 3.20434e-33 3.20434e-33 9.95490e-34 1.88025e-33 4.02439e-33 7.38647e-33 1.08437e-32
0.7 1.36728e-33 1.36728e-33 4.37990e-34 8.55699e-34 1.85341e-33 3.21533e-33 4.90110e-33
0.8 6.97769e-34 6.97769e-34 2.24860e-34 4.54695e-34 9.93450e-34 1.73366e-33 2.62737e-33
0.9 3.99929e-34 3.99929e-34 1.28395e-34 2.65673e-34 5.78953e-34 1.01211e-33 1.52981e-33
1.0 2.59511e-34 2.59511e-34 8.06918e-35 1.68156e-34 3.66964e-34 6.50796e-34 9.57560e-34
1.5 5.60969e-35 5.60969e-35 1.80358e-35 3.78133e-35 8.17358e-35 1.41719e-34 2.11580e-34
2.0 2.03921e-35 2.03921e-35 6.53790e-36 1.36696e-35 2.99777e-35 5.40532e-35 7.92026e-35
2.5 1.02637e-35 1.02637e-35 3.40457e-36 6.68696e-36 1.42742e-35 2.57821e-35 3.74323e-35
3.0 6.07418e-36 6.07418e-36 1.90849e-36 3.91686e-36 8.17606e-36 1.44401e-35 2.07392e-35
3.5 3.71351e-36 3.71351e-36 1.11981e-36 2.37897e-36 4.96460e-36 8.79606e-36 1.26764e-35
4.0 2.47781e-36 2.47781e-36 7.68554e-37 1.55797e-36 3.27113e-36 5.75638e-36 8.32313e-36
4.5 1.75338e-36 1.75338e-36 5.24973e-37 1.05985e-36 2.33476e-36 3.97253e-36 5.65578e-36
5.0 1.22507e-36 1.22507e-36 3.71267e-37 7.84622e-37 1.65225e-36 2.83064e-36 4.15019e-36
5.5 9.22067e-37 9.22067e-37 2.65730e-37 5.55450e-37 1.24273e-36 2.08071e-36 3.03230e-36
6.0 6.82111e-37 6.82111e-37 2.01787e-37 4.16222e-37 9.07460e-37 1.55239e-36 2.20229e-36
6.5 5.17094e-37 5.17094e-37 1.61391e-37 3.21448e-37 7.06716e-37 1.19059e-36 1.73478e-36
7.0 3.96385e-37 3.96385e-37 1.22386e-37 2.63832e-37 5.56722e-37 9.23200e-37 1.29221e-36
7.5 3.10952e-37 3.10952e-37 9.30114e-38 1.94330e-37 4.36892e-37 7.33180e-37 1.05058e-36
8.0 2.46586e-37 2.46586e-37 7.69279e-38 1.59201e-37 3.50065e-37 5.83845e-37 8.52854e-37
8.5 1.96288e-37 1.96288e-37 6.06417e-38 1.25427e-37 2.79150e-37 4.68606e-37 6.93555e-37
9.0 1.55612e-37 1.55612e-37 5.09978e-38 1.03723e-37 2.28458e-37 3.80912e-37 5.40038e-37

==> anc/LZ_SR1_Limit_WimpMigdal_SDp.txt <==
# mass pc_limit obs_limit -2_sigma -1_sigma median +1_sigma +2_sigma
0.5 3.54943e-31 3.54943e-31 1.05247e-31 1.92024e-31 4.03562e-31 7.30190e-31 1.12979e-30
0.6 1.09312e-31 1.09312e-31 3.31954e-32 6.36340e-32 1.33819e-31 2.41812e-31 3.52534e-31
0.7 4.51481e-32 4.51481e-32 1.35618e-32 2.70058e-32 5.75958e-32 1.01852e-31 1.52191e-31
0.8 2.25015e-32 2.25015e-32 7.06285e-33 1.44613e-32 3.14695e-32 5.36916e-32 8.34505e-32
0.9 1.28310e-32 1.28310e-32 4.06861e-33 8.60613e-33 1.88959e-32 3.31059e-32 4.94646e-32
1.0 8.25491e-33 8.25491e-33 2.80141e-33 5.57798e-33 1.17846e-32 2.11233e-32 3.09314e-32
1.5 1.79996e-33 1.79996e-33 5.66046e-34 1.20061e-33 2.64948e-33 4.44211e-33 6.63548e-33
2.0 6.79590e-34 6.79590e-34 2.14941e-34 4.52353e-34 9.63571e-34 1.72371e-33 2.51015e-33
2.5 3.31298e-34 3.31298e-34 1.03692e-34 2.19712e-34 4.70849e-34 8.19713e-34 1.20887e-33
3.0 1.88560e-34 1.88560e-34 6.15307e-35 1.25600e-34 2.59365e-34 4.62971e-34 6.74709e-34
3.5 1.17078e-34 1.17078e-34 3.74324e-35 7.62925e-35 1.68506e-34 2.84770e-34 4.11449e-34
4.0 7.97623e-35 7.97623e-35 2.41890e-35 4.93313e-35 1.09359e-34 1.84550e-34 2.68118e-34
4.5 5.65203e-35 5.65203e-35 1.71960e-35 3.36932e-35 7.48764e-35 1.29160e-34 1.83316e-34
5.0 3.92100e-35 3.92100e-35 1.23333e-35 2.45794e-35 5.48419e-35 9.21086e-35 1.29705e-34
5.5 2.81713e-35 2.81713e-35 8.90671e-36 1.75988e-35 3.85402e-35 6.63325e-35 9.47777e-35
6.0 2.19889e-35 2.19889e-35 6.53555e-36 1.32662e-35 2.91303e-35 4.94733e-35 7.06637e-35
6.5 1.62878e-35 1.62878e-35 5.15128e-36 1.00726e-35 2.30544e-35 3.79861e-35 5.35726e-35
7.0 1.25298e-35 1.25298e-35 3.88537e-36 8.38497e-36 1.81663e-35 2.92687e-35 4.33393e-35
7.5 9.93507e-36 9.93507e-36 3.08964e-36 6.47246e-36 1.39295e-35 2.30014e-35 3.31392e-35
8.0 7.58176e-36 7.58176e-36 2.41993e-36 4.93341e-36 1.12567e-35 1.84635e-35 2.69122e-35
8.5 6.32661e-36 6.32661e-36 1.93226e-36 4.09933e-36 8.88214e-36 1.47993e-35 2.17065e-35
9.0 4.86191e-36 4.86191e-36 1.61070e-36 3.20373e-36 7.04765e-36 1.18455e-35 1.76930e-35

==> anc/LZ_SR1_Limit_WimpMigdal_SI.txt <==
# mass pc_limit obs_limit -2_sigma -1_sigma median +1_sigma +2_sigma
0.5 7.65821e-38 7.65821e-38 2.24684e-38 4.18087e-38 8.66964e-38 1.52282e-37 2.40676e-37
0.6 2.22331e-38 2.22331e-38 7.05281e-39 1.34707e-38 2.84118e-38 5.15863e-38 7.73147e-38
0.7 9.92004e-39 9.92004e-39 3.11949e-39 6.05061e-39 1.29532e-38 2.26312e-38 3.50517e-38
0.8 4.91135e-39 4.91135e-39 1.44995e-39 3.13512e-39 6.80792e-39 1.17701e-38 1.82461e-38
0.9 2.77505e-39 2.77505e-39 8.41457e-40 1.85529e-39 3.99882e-39 7.06435e-39 1.07334e-38
1.0 1.76781e-39 1.76781e-39 5.39767e-40 1.18833e-39 2.50845e-39 4.58437e-39 6.79417e-39
1.5 3.81723e-40 3.81723e-40 1.24812e-40 2.65381e-40 5.48593e-40 9.34941e-40 1.42688e-39
2.0 1.49257e-40 1.49257e-40 4.66512e-41 1.00333e-40 2.08748e-40 3.65846e-40 5.45870e-40
2.5 7.12809e-41 7.12809e-41 2.24488e-41 4.79747e-41 1.01216e-40 1.78303e-40 2.57435e-40
3.0 4.01122e-41 4.01122e-41 1.29921e-41 2.63930e-41 5.53402e-41 9.78081e-41 1.42804e-40
3.5 2.52003e-41 2.52003e-41 7.69715e-42 1.65898e-41 3.62206e-41 6.06276e-41 8.73812e-41
4.0 1.72009e-41 1.72009e-41 5.17636e-42 1.07042e-41 2.26073e-41 3.93675e-41 5.66966e-41
4.5 1.15494e-41 1.15494e-41 3.54681e-42 7.19688e-42 1.57230e-41 2.68890e-41 3.83142e-41
5.0 8.32501e-42 8.32501e-42 2.59879e-42 5.10346e-42 1.15491e-41 1.93622e-41 2.74543e-41
5.5 6.06599e-42 6.06599e-42 1.90124e-42 3.83343e-42 8.19408e-42 1.41761e-41 2.01636e-41
6.0 4.65447e-42 4.65447e-42 1.39571e-42 2.88970e-42 6.26454e-42 1.06089e-41 1.52768e-41
6.5 3.40830e-42 3.40830e-42 1.08781e-42 2.21764e-42 4.78041e-42 8.08133e-42 1.17770e-41
7.0 2.69121e-42 2.69121e-42 8.46466e-43 1.70031e-42 3.69717e-42 6.28388e-42 9.60968e-42
7.5 2.13349e-42 2.13349e-42 6.69662e-43 1.36779e-42 2.90120e-42 4.89214e-42 6.99958e-42
8.0 1.64392e-42 1.64392e-42 5.15717e-43 1.12222e-42 2.31233e-42 3.89408e-42 5.59765e-42
8.5 1.32677e-42 1.32677e-42 4.18178e-43 8.66582e-43 1.86805e-42 3.14834e-42 4.49919e-42
9.0 1.06535e-42 1.06535e-42 3.51372e-43 6.97372e-43 1.51225e-42 2.54122e-42 3.66665e-42

==> anc/LZ_SR1_LivetimeData.txt <==
# Columns represent bin centers and bin value for 1D histogram
# Time Since SR1 Start [days] Live Fraction [days]
0.00347223 0.613213
0.0104167 0.607473
0.0173611 0.611587
0.0243056 0.621639
0.03125 0.605272
0.0381945 0.618204
0.0451389 0.612507
0.0520834 0.551311
0.0590278 0.609682
0.0659723 0.618095
0.0729167 0.612768
0.0798612 0.612724
0.0868056 0.602434
0.0937501 0.617259
0.100695 0.61214
0.107639 0.606933
0.114583 0.608603
0.121528 0.622127
0.128472 0.608986
0.135417 0.567803
0.142361 0.621001
0.149306 0.613432
0.15625 0.518276
0.163195 0.625325
0.170139 0.615944
0.177084 0.583041
0.184028 0.599863
0.190972 0.610898
0.197917 0.612846
0.204861 0.613812
0.211806 0.615234
0.21875 0.596924
0.225695 0.562516
0.232639 0.609895
0.239584 0.607802
0.246528 0.614352
0.253472 0.620225
0.260417 0.615293
0.267361 0.543589
0.274306 0.616844
0.28125 0.610154
0.288195 0.606173
0.295139 0.616009
0.302084 0.621077
0.309028 0.612273
0.315973 0.624174
0.322917 0.609345
0.329861 0.616962
0.336806 0.609475
0.34375 0.608081
0.350695 0.617522
0.357639 0.608591
0.364584 0.61298
0.371528 0.606363
0.378473 0.623872
0.385417 0.612327
0.392362 0.610159
0.399306 0.560436
0.40625 0.628565
0.413195 0.617817
0.420139 0.622954
0.427084 0.616919
0.434028 0.611433
0.440973 0.593671
0.447917 0.613456
0.454862 0.604888
0.461806 0.588749
0.46875 0.616961
0.475695 0.61359
0.482639 0.60348
0.489584 0.620515
0.496528 0.613862
0.503473 0.618547
0.510417 0.6175
0.517362 0.609243
0.524306 0.604864
0.531251 0.560707
0.538195 0.608674
0.545139 0.630275
0.552084 0.594936
0.559028 0.620701
0.565973 0.618753
0.572917 0.616521
0.579862 0.60911
0.586806 0.606459
0.593751 0.621805
0.600695 0.609866
0.607639 0.596146
0.614584 0.609329
0.621528 0.621327
0.628473 0.613075
0.635417 0.619386
0.642362 0.62023
0.649306 0.57389
0.656251 0.609312
0.663195 0.568015
0.67014 0.604785
0.677084 0.620975
0.684028 0.607836
0.690973 0.616007
0.697917 0.608471
0.704862 0.618197
0.711806 0.613591
0.718751 0.592874
0.725695 0.619648
0.73264 0.616165
0.739584 0.615738
0.746529 0.613625
0.753473 0.61549
0.760417 0.607216
0.767362 0.61268
0.774306 0.62447
0.781251 0.620741
0.788195 0.631646
0.79514 0.603893
0.802084 0.554271
0.809029 0.620759
0.815973 0.613114
0.822917 0.610335
0.829862 0.615407
0.836806 0.607344
0.843751 0.615184
0.850695 0.615063
0.85764 0.588851
0.864584 0.610534
0.871529 0.624961
0.878473 0.591302
0.885418 0.558469
0.892362 0.610552
0.899306 0.601058
0.906251 0.555947
0.913195 0.613921
0.92014 0.61477
0.927084 0.627567
0.934029 0.530957
0.940973 0.626838
0.947918 0.61653
0.954862 0.616536
0.961807 0.616823
0.968751 0.609306
0.975695 0.613404
0.98264 0.586415
0.989584 0.623774
0.996529 0.615501
1.00347 0.612229
1.01042 0.61104
1.01736 0.619144
1.02431 0.615371
1.03125 0.602959
1.0382 0.614484
1.04514 0.61202
1.05208 0.618681
1.05903 0.611235
1.06597 0.428046
1.07292 0
1.07986 0
1.08681 0
1.09375 0
1.1007 0
1.10764 0.543728
1.11458 0.617292
1.12153 0.609251
1.12847 0.614316
1.13542 0.615513
1.14236 0.613412
1.14931 0.617263
1.15625 0.611395
1.1632 0.621297
1.17014 0.624524
1.17708 0.622976
1.18403 0.59384
1.19097 0.603212
1.19792 0.620642
1.20486 0.613066
1.21181 0.614832
1.21875 0.611066
1.2257 0.619897
1.23264 0.61791
1.23958 0.553202
1.24653 0.606112
1.25347 0.607999
1.26042 0.60924
1.26736 0.61352
1.27431 0.611905
1.28125 0.609649
1.2882 0.613268
1.29514 0.626281
1.30208 0.621273
1.30903 0.609648
1.31597 0.610447
1.32292 0.608089
1.32986 0.616173
1.33681 0.614579
1.34375 0.608385
1.3507 0.616239
1.35764 0.622491
1.36458 0.616346
1.37153 0.552998
1.37847 0.607016
1.38542 0.605521
1.39236 0.61975
1.39931 0.609679
1.40625 0.596201
1.4132 0.612885
1.42014 0.615785
1.42708 0.610717
1.43403 0.614874
1.44097 0.610509
1.44792 0.615506
1.45486 0.592692
1.46181 0.618888
1.46875 0.626838
1.4757 0.617334
1.48264 0.615491
1.48958 0.620265
1.49653 0.615618
1.50347 0.55212
1.51042 0.615312
1.51736 0.615451
1.52431 0.616158
1.53125 0.621751
1.5382 0.615
1.54514 0.623156
1.55208 0.620118
1.55903 0.611634
1.56597 0.613797
1.57292 0.617787
1.57986 0.622059
1.58681 0.607567
1.59375 0.619987
1.6007 0.615645
1.60764 0.614021
1.61458 0.606185
1.62153 0.609688
1.62847 0.61143
1.63542 0.613021
1.64236 0.519778
1.64931 0.611772
1.65625 0.615376
1.6632 0.611656
1.67014 0.615545
1.67709 0.610475
1.68403 0.612485
1.69097 0.619596
1.69792 0.618917
1.70486 0.612226
1.71181 0.607278
1.71875 0.609082
1.7257 0.619192
1.73264 0.606219
1.73959 0.618898
1.74653 0.625131
1.75347 0.619898
1.76042 0.613574
1.76736 0.597884
1.77431 0.549065
1.78125 0.608312
1.7882 0.618557
1.79514 0.613312
1.80209 0.604762
1.80903 0.605003
1.81597 0.628027
1.82292 0.613481
1.82986 0.612248
1.83681 0.621531
1.84375 0.611686
1.8507 0.612548
1.85764 0.608707
1.86459 0.606292
1.87153 0.610291
1.87847 0.610742
1.88542 0.617899
1.89236 0.622249
1.89931 0.621884
1.90625 0.537083
1.9132 0.609818
1.92014 0.617349
1.92709 0.613626
1.93403 0.619294
1.94097 0.618207
1.94792 0.625784
1.95486 0.613174
1.96181 0.609122
1.96875 0.624816
1.9757 0.586561
1.98264 0.614752
1.98959 0.611184
1.99653 0.629257
2.00347 0.618798
2.01042 0.615483
2.01736 0.613198
2.02431 0.609458
2.03125 0.612144
2.0382 0.603967
2.04514 0.552167
2.05209 0.619948
2.05903 0.625693
2.06597 0.616471
2.07292 0.618418
2.07986 0.616721
2.08681 0.602293
2.09375 0.570421
2.1007 0.61119
2.10764 0.618052
2.11459 0.616517
2.12153 0.619885
2.12847 0.625407
2.13542 0.618198
2.14236 0.602366
2.14931 0.611887
2.15625 0.618982
2.1632 0.618273
2.17014 0.59669
2.17709 0.542479
2.18403 0.597279
2.19097 0.615524
2.19792 0.615285
2.20486 0.610394
2.21181 0.619331
2.21875 0.59978
2.2257 0.628224
2.23264 0.618429
2.23959 0.622192
2.24653 0.625385
2.25347 0.615374
2.26042 0.613401
2.26736 0.62359
2.27431 0.613831
2.28125 0.612157
2.2882 0.626968
2.29514 0.614457
2.30209 0.617617
2.30903 0.546414
2.31597 0.599786
2.32292 0.610056
2.32986 0.561048
2.33681 0.608405
2.34375 0.617765
2.3507 0.61369
2.35764 0.617541
2.36459 0.622521
2.37153 0.630563
2.37847 0.584593
2.38542 0.604153
2.39236 0.617958
2.39931 0.619788
2.40625 0.598383
2.4132 0.609685
2.42014 0.609922
2.42709 0.611318
2.43403 0.62923
2.44097 0.608234
2.44792 0.569931
2.45486 0.610891
2.46181 0.612468
2.46875 0.607639
2.4757 0.62145
2.48264 0.59931
2.48959 0.619319
2.49653 0.60721
2.50347 0.61293
2.51042 0.611867
2.51736 0.609286
2.52431 0.621795
2.53125 0.614856
2.5382 0.611925
2.54514 0.616289
2.55209 0.613627
2.55903 0.609443
2.56597 0.625316
2.57292 0.598411
2.57986 0.546155
2.58681 0.61202
2.59375 0.616532
2.6007 0.613033
2.60764 0.624301
2.61459 0.61262
2.62153 0.627395
2.62847 0.607778
2.63542 0.618483
2.64236 0.614173
2.64931 0.618027
2.65625 0.620928
2.6632 0.567749
2.67014 0.61438
2.67709 0.620604
2.68403 0.619086
2.69097 0.608227
2.69792 0.610912
2.70486 0.616269
2.71181 0.528293
2.71875 0.620882
2.7257 0.615591
2.73264 0.610967
2.73959 0.614445
2.74653 0.620406
2.75347 0.625008
2.76042 0.620578
2.76736 0.614902
2.77431 0.612915
2.78125 0.626248
2.7882 0.616609
2.79514 0.614052
2.80209 0.625413
2.80903 0.619023
2.81598 0.630097
2.82292 0.621016
2.82986 0.614214
2.83681 0.609838
2.84375 0.610295
2.8507 0.555966
2.85764 0.62559
2.86459 0.607619
2.87153 0.613791
2.87848 0.592428
2.88542 0.585669
2.89236 0.610085
2.89931 0.612874
2.90625 0.631249
2.9132 0.607724
2.92014 0.6108
2.92709 0.622004
2.93403 0.613959
2.94098 0.618172
2.94792 0.618745
2.95486 0.616881
2.96181 0.607603
2.96875 0.61249
2.9757 0.611229
2.98264 0.538391
2.98959 0.610892
2.99653 0.596127
3.00348 0.620369
3.01042 0.618822
3.01736 0.622976
3.02431 0.624121
3.03125 0.619521
3.0382 0.601777
3.04514 0.618707
3.05209 0.614715
3.05903 0.611034
3.06598 0.621691
3.07292 0.60738
3.07986 0.615796
3.08681 0.615093
3.09375 0.612239
3.1007 0.628423
3.10764 0.626288
3.11459 0.567629
3.12153 0.612898
3.12848 0.612357
3.13542 0.62421
3.14236 0.605931
3.14931 0.62027
3.15625 0.612437
3.1632 0.632379
3.17014 0.620897
3.17709 0.613859
3.18403 0.616277
3.19098 0.628398
3.19792 0.61625
3.20486 0.61497
3.21181 0.605408
3.21875 0.624151
3.2257 0.619237
3.23264 0.613891
3.23959 0.596162
3.24653 0.591499
3.25348 0.58421
3.26042 0.620585
3.26736 0.604658
3.27431 0.625
3.28125 0.61774
3.2882 0.596271
3.29514 0.618191
3.30209 0.611738
3.30903 0.610426
3.31598 0.612399
3.32292 0.623832
3.32986 0.627053
3.33681 0.630409
3.34375 0.586814
3.3507 0.62145
3.35764 0.621019
3.36459 0.618578
3.37153 0.622841
3.37848 0.612903
3.38542 0.558661
3.39236 0.617461
3.39931 0.609148
3.40625 0.614473
3.4132 0.609624
3.42014 0.620964
3.42709 0.615192
3.43403 0.609841
3.44098 0.605115
3.44792 0.601847
3.45486 0.625794
3.46181 0.61139
3.46875 0.610017
3.4757 0.612808
3.48264 0.60829
3.48959 0.623127
3.49653 0.618406
3.50348 0.602796
3.51042 0.602141
3.51736 0.566114
3.52431 0.618044
3.53125 0.61697
3.5382 0.558777
3.54514 0.619713
3.55209 0.615224
3.55903 0.611124
3.56598 0.627164
3.57292 0.616195
3.57986 0.618036
3.58681 0.613379
3.59375 0.617728
3.6007 0.619918
3.60764 0.615459
3.61459 0.609608
3.62153 0.620044
3.62848 0.61517
3.63542 0.614293
3.64236 0.613525
3.64931 0.623755
3.65625 0.553081
3.6632 0.612986
3.67014 0.609583
3.67709 0.598486
3.68403 0.621701
3.69098 0.599683
3.69792 0.612867
3.70486 0.619086
3.71181 0.615928
3.71875 0.606689
3.7257 0.615621
3.73264 0.623434
3.73959 0.623038
3.74653 0.616292
3.75348 0.628076
3.76042 0.61648
3.76736 0.613851
3.77431 0.618883
3.78125 0.622017
3.7882 0.550261
3.79514 0.617139
3.80209 0.619271
3.80903 0.622263
3.81598 0.616495
3.82292 0.621865
3.82986 0.622287
3.83681 0.6215
3.84375 0.609173
3.8507 0.613681
3.85764 0.605893
3.86459 0.633461
3.87153 0.621169
3.87848 0.622375
3.88542 0.615054
3.89236 0.621497
3.89931 0.621459
3.90625 0.627288
3.9132 0.624895
3.92014 0.513202
3.92709 0.618328
3.93403 0.607916
3.94098 0.606368
3.94792 0.609715
3.95487 0.610739
3.96181 0.625327
3.96875 0.623082
3.9757 0.612967
3.98264 0.617597
3.98959 0.619615
3.99653 0.621883
4.00348 0.615788
4.01042 0.611642
4.01737 0.620517
4.02431 0.562347
4.03125 0.627217
4.0382 0.590723
4.04514 0.609666
4.05209 0.614254
4.05903 0.552412
4.06598 0.628459
4.07292 0.585288
4.07987 0.617062
4.08681 0.6223
4.09375 0.631642
4.1007 0.610543
4.10764 0.613744
4.11459 0.63275
4.12153 0.614816
4.12848 0.612392
4.13542 0.516934
4.14237 0.61101
4.14931 0.595071
4.15625 0.616374
4.1632 0.614336
4.17014 0.620099
4.17709 0.61854
4.18403 0.618896
4.19098 0.545802
4.19792 0.614223
4.20487 0.619541
4.21181 0.620109
4.21875 0.617318
4.2257 0.583965
4.23264 0.614745
4.23959 0.607145
4.24653 0.614345
4.25348 0.625363
4.26042 0.623562
4.26737 0.622855
4.27431 0.628839
4.28125 0.61881
4.2882 0.610297
4.29514 0.609236
4.30209 0.617376
4.30903 0.624223
4.31598 0.62489
4.32292 0.615527
4.32987 0.561168
4.33681 0.62059
4.34375 0.628694
4.3507 0.618911
4.35764 0.610957
4.36459 0.615255
4.37153 0.576135
4.37848 0.625436
4.38542 0.623449
4.39237 0.628322
4.39931 0.620276
4.40625 0.613674
4.4132 0.619923
4.42014 0.616628
4.42709 0.621055
4.43403 0.621292
4.44098 0.622991
4.44792 0.611965
4.45487 0.615032
4.46181 0.543401
4.46875 0.61202
4.4757 0.618104
4.48264 0.617973
4.48959 0.627774
4.49653 0.495335
4.50348 0.509735
4.51042 0.618376
4.51737 0.627734
4.52431 0.615439
4.53125 0.629215
4.5382 0.619674
4.54514 0.614681
4.55209 0.62071
4.55903 0.416762
4.56598 0.574328
4.57292 0.608889
4.57987 0.417805
4.58681 0.424511
4.59375 0.570619
4.6007 0.59018
4.60764 0.616736
4.61459 0.608736
4.62153 0.567764
4.62848 0.623853
4.63542 0.611409
4.64237 0.565007
4.64931 0.425821
4.65625 0.616277
4.6632 0.589613
4.67014 0.623855
4.67709 0.630828
4.68403 0.611569
4.69098 0.617444
4.69792 0.494587
4.70487 0.537034
4.71181 0.623016
4.71875 0.42127
4.7257 0.607709
4.73264 0.553082
4.73959 0.612436
4.74653 0.627281
4.75348 0.616123
4.76042 0.589259
4.76737 0.612669
4.77431 0.616759
4.78125 0.61967
4.7882 0.601052
4.79514 0.619432
4.80209 0.623736
4.80903 0.618793
4.81598 0.614278
4.82292 0.611556
4.82987 0.622464
4.83681 0.619144
4.84375 0.615047
4.8507 0.624039
4.85764 0.614413
4.86459 0.555265
4.87153 0.607677
4.87848 0.61608
4.88542 0.618625
4.89237 0.61577
4.89931 0.618394
4.90625 0.627952
4.9132 0.62624
4.92014 0.614849
4.92709 0.625192
4.93403 0.614025
4.94098 0.623473
4.94792 0.611961
4.95487 0.620466
4.96181 0.609733
4.96875 0.60274
4.9757 0.613345
4.98264 0.62877
4.98959 0.622781
4.99653 0.615604
5.00348 0.562076
5.01042 0.618831
5.01737 0.610407
5.02431 0.610639
5.03126 0.620703
5.0382 0.610995
5.04514 0.614964
5.05209 0.612374
5.05903 0.61576
5.06598 0.572192
5.07292 0.634524
5.07987 0.61792
5.08681 0.614421
5.09376 0.59382
5.1007 0.610906
5.10764 0.626687
5.11459 0.61206
5.12153 0.614868
5.12848 0.610123
5.13542 0.547796
5.14237 0.617509
5.14931 0.628343
5.15626 0.622005
5.1632 0.61985
5.17014 0.611544
5.17709 0.616207
5.18403 0.614358
5.19098 0.615252
5.19792 0.62011
5.20487 0.618355
5.21181 0.618472
5.21876 0.61419
5.2257 0.591837
5.23264 0.624284
5.23959 0.617578
5.24653 0.616005
5.25348 0.619485
5.26042 0.62653
5.26737 0.613171
5.27431 0.562536
5.28126 0.62061
5.2882 0.626357
5.29514 0.621521
5.30209 0.61313
5.30903 0.614922
5.31598 0.624084
5.32292 0.621313
5.32987 0.615559
5.33681 0.622718
5.34376 0.614916
5.3507 0.624186
5.35764 0.617803
5.36459 0.62275
5.37153 0.623772
5.37848 0.620916
5.38542 0.611365
5.39237 0.602471
5.39931 0.611871
5.40626 0.547041
5.4132 0.624921
5.42014 0.620573
5.42709 0.414017
5.43403 0.628469
5.44098 0.627889
5.44792 0.598589
5.45487 0.578332
5.46181 0.595353
5.46876 0.44519
5.4757 0.601149
5.48264 0.620503
5.48959 0.614898
5.49653 0.621463
5.50348 0.626306
5.51042 0.602282
5.51737 0.610445
5.52431 0.610335
5.53126 0.619132
5.5382 0.56162
5.54514 0.609722
5.55209 0.626533
5.55903 0.631033
5.56598 0.621907
5.57292 0.610228
5.57987 0.61041
5.58681 0.554659
5.59376 0.485443
5.6007 0.61689
5.60764 0.621334
5.61459 0.630381
5.62153 0.611593
5.62848 0.622899
5.63542 0.60903
5.64237 0.565101
5.64931 0.611554
5.65626 0.61993
5.6632 0.415793
5.67014 0.42343
5.67709 0.457925
5.68403 0.521017
5.69098 0.617371
5.69792 0.603011
5.70487 0.618119
5.71181 0.623348
5.71876 0.435965
5.7257 0.426041
5.73264 0.613432
5.73959 0.625851
5.74653 0.625414
5.75348 0.576858
5.76042 0.602874
5.76737 0.625112
5.77431 0.439451
5.78126 0.596563
5.7882 0.411878
5.79514 0.188056
5.80209 0.415896
5.80903 0.124249
5.81598 0
5.82292 0
5.82987 0
5.83681 0
5.84376 0
5.8507 0
5.85764 0
5.86459 0
5.87153 0
5.87848 0
5.88542 0
5.89237 0
5.89931 0
5.90626 0
5.9132 0
5.92014 0
5.92709 0
5.93403 0
5.94098 0
5.94792 0
5.95487 0
5.96181 0
5.96876 0
5.9757 0
5.98264 0
5.98959 0.511189
5.99653 0.413583
6.00348 0.620797
6.01042 0.624832
6.01737 0.412382
6.02431 0.407409
6.03126 0.626529
6.0382 0.569263
6.04514 0.390368
6.05209 0.490576
6.05903 0.608684
6.06598 0.623535
6.07292 0.615098
6.07987 0.600839
6.08681 0.610755
6.09376 0.61724
6.1007 0.620117
6.10764 0.619718
6.11459 0.615056
6.12153 0.544749
6.12848 0.622214
6.13542 0.607323
6.14237 0.624646
6.14931 0.621501
6.15626 0.616984
6.1632 0.629736
6.17015 0.618813
6.17709 0.628847
6.18403 0.61751
6.19098 0.624017
6.19792 0.623966
6.20487 0.611991
6.21181 0.632377
6.21876 0.618168
6.2257 0.625494
6.23265 0.624029
6.23959 0.611806
6.24653 0.626242
6.25348 0.60691
6.26042 0.558747
6.26737 0.616313
6.27431 0.61787
6.28126 0.614216
6.2882 0.622331
6.29515 0.619221
6.30209 0.61882
6.30903 0.618517
6.31598 0.626206
6.32292 0.621718
6.32987 0.606328
6.33681 0.618195
6.34376 0.61816
6.3507 0.614562
6.35765 0.607998
6.36459 0.62168
6.37153 0.614857
6.37848 0.598889
6.38542 0.613421
6.39237 0.536992
6.39931 0.623476
6.40626 0.621476
6.4132 0.630264
6.42015 0.617873
6.42709 0.636321
6.43403 0.631356
6.44098 0.627193
6.44792 0.614639
6.45487 0.623509
6.46181 0.610352
6.46876 0.613785
6.4757 0.623321
6.48265 0.621437
6.48959 0.622341
6.49653 0.60133
6.50348 0.616058
6.51042 0.604155
6.51737 0.613826
6.52431 0.556082
6.53126 0.622511
6.5382 0.544388
6.54515 0.620228
6.55209 0.557733
6.55903 0.624632
6.56598 0.61022
6.57292 0.619807
6.57987 0.620575
6.58681 0.622448
6.59376 0.617701
6.6007 0.563969
6.60765 0.625141
6.61459 0.597831
6.62153 0.637
6.62848 0.621561
6.63542 0.625204
6.64237 0.620951
6.64931 0.613141
6.65626 0.620909
6.6632 0.564049
6.67015 0.560603
6.67709 0.608542
6.68403 0.606744
6.69098 0.602981
6.69792 0.613195
6.70487 0.617366
6.71181 0.593521
6.71876 0.611186
6.7257 0.617137
6.73265 0.614591
6.73959 0.62301
6.74653 0.613961
6.75348 0.618254
6.76042 0.622259
6.76737 0.609962
6.77431 0.611985
6.78126 0.626433
6.7882 0.621618
6.79515 0.554941
6.80209 0.619002
6.80903 0.613478
6.81598 0.624082
6.82292 0.617269
6.82987 0.573484
6.83681 0.615309
6.84376 0.617328
6.8507 0.615395
6.85765 0.592616
6.86459 0.620472
6.87153 0.619573
6.87848 0.625903
6.88542 0.609229
6.89237 0.620723
6.89931 0.609871
6.90626 0.622381
6.9132 0.618716
6.92015 0.617013
6.92709 0.620828
6.93403 0.568407
6.94098 0.618182
6.94792 0.625503
6.95487 0.625378
6.96181 0.623105
6.96876 0.62636
6.9757 0.623238
6.98265 0.61698
6.98959 0.614964
6.99653 0.621149
7.00348 0.620731
7.01042 0.628561
7.01737 0.613731
7.02431 0.597487
7.03126 0.594581
7.0382 0.632581
7.04515 0.633922
7.05209 0.629739
7.05903 0.616941
7.06598 0.557167
7.07292 0.616157
7.07987 0.615877
7.08681 0.627714
7.09376 0.625035
7.1007 0.609545
7.10765 0.605219
7.11459 0.598796
7.12153 0.578674
7.12848 0.616877
7.13542 0.620832
7.14237 0.618549
7.14931 0.629941
7.15626 0.624672
7.1632 0.613783
7.17015 0.611923
7.17709 0.610105
7.18403 0.621654
7.19098 0.596165
7.19792 0.589415
7.20487 0.578917
7.21181 0.621248
7.21876 0.624461
7.2257 0.619501
7.23265 0.611977
7.23959 0.616129
7.24654 0.61872
7.25348 0.607105
7.26042 0.620383
7.26737 0.624719
7.27431 0.601501
7.28126 0.634196
7.2882 0.621426
7.29515 0.610061
7.30209 0.606253
7.30904 0.622159
7.31598 0.625646
7.32292 0.62984
7.32987 0.595624
7.33681 0.495187
7.34376 0.62236
7.3507 0.606284
7.35765 0.620903
7.36459 0.628024
7.37154 0.593891
7.37848 0.60919
7.38542 0.629115
7.39237 0.624405
7.39931 0.611986
7.40626 0.631299
7.4132 0.631516
7.42015 0.629366
7.42709 0.623279
7.43404 0.621786
7.44098 0.61857
7.44792 0.624619
7.45487 0.626885
7.46181 0.628015
7.46876 0.542485
7.4757 0.619886
7.48265 0.615735
7.48959 0.603785
7.49654 0.617812
7.50348 0.620455
7.51042 0.617625
7.51737 0.62618
7.52431 0.632219
7.53126 0.6178
7.5382 0.632102
7.54515 0.609461
7.55209 0.625999
7.55904 0.626255
7.56598 0.611826
7.57292 0.625364
7.57987 0.617992
7.58681 0.60969
7.59376 0.601943
7.6007 0.603553
7.60765 0.549545
7.61459 0.620368
7.62154 0.61785
7.62848 0.620128
7.63542 0.418905
7.64237 0.502917
7.64931 0.528119
7.65626 0.620616
7.6632 0.618568
7.67015 0.624474
7.67709 0.610909
7.68404 0.62765
7.69098 0.626911
7.69792 0.621407
7.70487 0.620386
7.71181 0.623455
7.71876 0.618428
7.7257 0.620935
7.73265 0.588768
7.73959 0.5622
7.74654 0.601687
7.75348 0.606477
7.76042 0.624158
7.76737 0.632777
7.77431 0.603113
7.78126 0.614542
7.7882 0.612407
7.79515 0.620195
7.80209 0.621596
7.80904 0.41848
7.81598 0.610303
7.82292 0.617031
7.82987 0.620301
7.83681 0.614652
7.84376 0.592631
7.8507 0.614806
7.85765 0.602033
7.86459 0.613311
7.87154 0.617112
7.87848 0.406957
7.88542 0.476943
7.89237 0.592967
7.89931 0.625942
7.90626 0.623154
7.9132 0.62112
7.92015 0.592847
7.92709 0.425859
7.93404 0.618278
7.94098 0.622615
7.94792 0.612323
7.95487 0.618358
7.96181 0.617449
7.96876 0.626662
7.9757 0.610856
7.98265 0.609024
7.98959 0.626495
7.99654 0.626246
8.00348 0.621307
8.01042 0.489493
8.01737 0.604417
8.02431 0.626249
8.03126 0.624449
8.0382 0.608149
8.04515 0.627846
8.05209 0.615533
8.05904 0.624353
8.06598 0.625688
8.07292 0.624633
8.07987 0.615713
8.08681 0.613079
8.09376 0.620324
8.1007 0.612376
8.10765 0.614906
8.11459 0.614531
8.12154 0.416863
8.12848 0.616073
8.13542 0.620254
8.14237 0.622202
8.14931 0.546237
8.15626 0.61849
8.1632 0.606997
8.17015 0.615363
8.17709 0.623312
8.18404 0.623367
8.19098 0.417081
8.19792 0.62235
8.20487 0.625535
8.21181 0.625402
8.21876 0.627467
8.2257 0.612149
8.23265 0.619351
8.23959 0.617382
8.24654 0.61339
8.25348 0.614356
8.26042 0.594655
8.26737 0.623348
8.27431 0.625055
8.28126 0.544357
8.2882 0.612416
8.29515 0.608579
8.30209 0.612785
8.30904 0.62882
8.31598 0.618371
8.32292 0.616442
8.32987 0.610399
8.33681 0.623663
8.34376 0.6139
8.3507 0.611976
8.35765 0.62215
8.36459 0.609314
8.37154 0.618219
8.37848 0.610853
8.38543 0.611694
8.39237 0.624845
8.39931 0.617289
8.40626 0.622132
8.4132 0.606992
8.42015 0.562755
8.42709 0.622782
8.43404 0.628032
8.44098 0.627222
8.44793 0.622924
8.45487 0.624097
8.46181 0.606257
8.46876 0.635862
8.4757 0.605104
8.48265 0.610317
8.48959 0.622064
8.49654 0.622889
8.50348 0.592051
8.51043 0.624205
8.51737 0.624609
8.52431 0.620941
8.53126 0.633438
8.5382 0.621019
8.54515 0.617939
8.55209 0.555511
8.55904 0.617561
8.56598 0.619214
8.57293 0.61301
8.57987 0.616377
8.58681 0.619451
8.59376 0.61255
8.6007 0.622179
8.60765 0.623825
8.61459 0.613068
8.62154 0.614967
8.62848 0.616523
8.63543 0.621967
8.64237 0.614678
8.64931 0.619389
8.65626 0.619664
8.6632 0.616656
8.67015 0.627925
8.67709 0.610724
8.68404 0.567905
8.69098 0.601377
8.69793 0.631384
8.70487 0.61607
8.71181 0.621008
8.71876 0.606535
8.7257 0.632093
8.73265 0.623875
8.73959 0.624124
8.74654 0.618143
8.75348 0.627395
8.76043 0.612382
8.76737 0.61664
8.77431 0.622755
8.78126 0.620376
8.7882 0.616581
8.79515 0.612605
8.80209 0.618538
8.80904 0.614837
8.81598 0.617074
8.82293 0.559964
8.82987 0.627088
8.83681 0.626805
8.84376 0.598441
8.8507 0.619557
8.85765 0.606343
8.86459 0.627558
8.87154 0.626668
8.87848 0.613612
8.88543 0.622568
8.89237 0.625412
8.89931 0.630167
8.90626 0.629832
8.9132 0.621401
8.92015 0.616117
8.92709 0.6179
8.93404 0.632057
8.94098 0.613102
8.94793 0.625193
8.95487 0.562754
8.96181 0.553687
8.96876 0.616743
8.9757 0.617636
8.98265 0.621685
8.98959 0.611222
8.99654 0.614465
9.00348 0.634894
9.01043 0.620462
9.01737 0.611046
9.02431 0.623327
9.03126 0.612778
9.0382 0.617477
9.04515 0.619075
9.05209 0.606487
9.05904 0.615129
9.06598 0.623508
9.07293 0.620905
9.07987 0.615987
9.08681 0.607627
9.09376 0.534991
9.1007 0.619534
9.10765 0.625176
9.11459 0.619362
9.12154 0.618905
9.12848 0.614807
9.13543 0.613777
9.14237 0.633174
9.14931 0.608151
9.15626 0.613164
9.1632 0.631054
9.17015 0.611906
9.17709 0.623883
9.18404 0.61488
9.19098 0.628874
9.19793 0.628364
9.20487 0.628043
9.21181 0.567675
9.21876 0.628616
9.2257 0.613288
9.23265 0.56055
9.23959 0.613731
9.24654 0.598787
9.25348 0.613614
9.26043 0.62531
9.26737 0.628352
9.27431 0.628651
9.28126 0.611662
9.2882 0.564047
9.29515 0.608379
9.30209 0.627226
9.30904 0.622183
9.31598 0.616066
9.32293 0.628771
9.32987 0.624595
9.33681 0.622472
9.34376 0.620763
9.3507 0.613594
9.35765 0.628426
9.36459 0.553009
9.37154 0.634171
9.37848 0.627022
9.38543 0.61929
9.39237 0.574634
9.39931 0.621492
9.40626 0.614261
9.4132 0.619344
9.42015 0.615141
9.42709 0.601138
9.43404 0.61729
9.44098 0.620454
9.44793 0.62135
9.45487 0.618852
9.46182 0.593489
9.46876 0.624069
9.4757 0.596846
9.48265 0.627273
9.48959 0.616641
9.49654 0.592174
9.50348 0.575877
9.51043 0.615958
9.51737 0.627934
9.52432 0.588504
9.53126 0.620167
9.5382 0.619675
9.54515 0.620169
9.55209 0.627063
9.55904 0.624395
9.56598 0.62051
9.57293 0.609113
9.57987 0.601474
9.58682 0.62491
9.59376 0.599709
9.6007 0.619205
9.60765 0.62819
9.61459 0.620103
9.62154 0.602352
9.62848 0.620165
9.63543 0.554694
9.64237 0.618407
9.64932 0.621359
9.65626 0.624824
9.6632 0.623833
9.67015 0.591533
9.67709 0.625487
9.68404 0.623062
9.69098 0.625143
9.69793 0.630432
9.70487 0.616606
9.71182 0.615016
9.71876 0.630984
9.7257 0.620729
9.73265 0.614456
9.73959 0.616619
9.74654 0.625405
9.75348 0.614465
9.76043 0.624427
9.76737 0.53634
9.77432 0.618771
9.78126 0.619682
9.7882 0.628962
9.79515 0.63181
9.80209 0.61611
9.80904 0.623187
9.81598 0.618927
9.82293 0.625237
9.82987 0.631391
9.83682 0.620312
9.84376 0.628224
9.8507 0.619735
9.85765 0.627445
9.86459 0.617687
9.87154 0.611156
9.87848 0.607178
9.88543 0.616536
9.89237 0.622954
9.89932 0.636358
9.90626 0.54638
9.9132 0.624994
9.92015 0.629293
9.92709 0.616051
9.93404 0.599809
9.94098 0.617972
9.94793 0.620243
9.95487 0.631938
9.96182 0.624657
9.96876 0.62621
9.9757 0.614794
9.98265 0.620408
9.98959 0.616598
9.99654 0.622825
10.0035 0.624491
10.0104 0.623768
10.0174 0.613963
10.0243 0.622057
10.0313 0.63278
10.0382 0.546531
10.0451 0.617366
10.0521 0.629989
10.059 0.625219
10.066 0.61885
10.0729 0.626847
10.0799 0.620262
10.0868 0.622478
10.0938 0.621756
10.1007 0.61802
10.1076 0.63731
10.1146 0.616361
10.1215 0.633992
10.1285 0.614686
10.1354 0.620971
10.1424 0.62208
10.1493 0.617111
10.1563 0.620356
10.1632 0.61977
10.1701 0.615542
10.1771 0.553403
10.184 0.623804
10.191 0.622501
10.1979 0.62643
10.2049 0.612704
10.2118 0.625133
10.2188 0.622349
10.2257 0.622244
10.2326 0.621306
10.2396 0.627581
10.2465 0.626272
10.2535 0.615381
10.2604 0.628517
10.2674 0.59404
10.2743 0.612674
10.2813 0.619037
10.2882 0.619466
10.2951 0.617941
10.3021 0.615695
10.309 0.618134
10.316 0.556758
10.3229 0.618419
10.3299 0.605009
10.3368 0.617451
10.3438 0.617476
10.3507 0.621
10.3576 0.627991
10.3646 0.614072
10.3715 0.621796
10.3785 0.62266
10.3854 0.625194
10.3924 0.626438
10.3993 0.625712
10.4063 0.618701
10.4132 0.61288
10.4201 0.621718
10.4271 0.618198
10.434 0.618088
10.441 0.624101
10.4479 0.557314
10.4549 0.618822
10.4618 0.622126
10.4688 0.610469
10.4757 0.614876
10.4826 0.618433
10.4896 0.617711
10.4965 0.622988
10.5035 0.628663
10.5104 0.625907
10.5174 0.617124
10.5243 0.623304
10.5313 0.618425
10.5382 0.619243
10.5451 0.617022
10.5521 0.609947
10.559 0.616702
10.566 0.614946
10.5729 0.611401
10.5799 0.628332
10.5868 0.555678
10.5938 0.624411
10.6007 0.617526
10.6076 0.61538
10.6146 0.629057
10.6215 0.611291
10.6285 0.618062
10.6354 0.618733
10.6424 0.615528
10.6493 0.61764
10.6563 0.616613
10.6632 0.623267
10.6701 0.621663
10.6771 0.628029
10.684 0.626439
10.691 0.625515
10.6979 0.625351
10.7049 0.627495
10.7118 0.61661
10.7188 0.547456
10.7257 0.615898
10.7326 0.630508
10.7396 0.623812
10.7465 0.632911
10.7535 0.611429
10.7604 0.625935
10.7674 0.615599
10.7743 0.613307
10.7813 0.616871
10.7882 0.62041
10.7951 0.613832
10.8021 0.621386
10.809 0.620306
10.816 0.617355
10.8229 0.62067
10.8299 0.624147
10.8368 0.569371
10.8438 0.632809
10.8507 0.626287
10.8576 0.554431
10.8646 0.630047
10.8715 0.622637
10.8785 0.620632
10.8854 0.618119
10.8924 0.609857
10.8993 0.622633
10.9063 0.626165
10.9132 0.621776
10.9201 0.619069
10.9271 0.616403
10.934 0.612561
10.941 0.617813
10.9479 0.600291
10.9549 0.615087
10.9618 0.624804
10.9688 0.609708
10.9757 0.623997
10.9826 0.619578
10.9896 0.56113
10.9965 0.608977
11.0035 0.61586
11.0104 0.619345
11.0174 0.627057
11.0243 0.617623
11.0313 0.624248
11.0382 0.616645
11.0451 0.631317
11.0521 0.63125
11.059 0.630122
11.066 0.62349
11.0729 0.623402
11.0799 0.614513
11.0868 0.618791
11.0938 0.627495
11.1007 0.625287
11.1076 0.615597
11.1146 0.627365
11.1215 0.620494
11.1285 0.549587
11.1354 0.616858
11.1424 0.614514
11.1493 0.625073
11.1563 0.623831
11.1632 0.620546
11.1702 0.617402
11.1771 0.568731
11.184 0.627969
11.191 0.613546
11.1979 0.621191
11.2049 0.619257
11.2118 0.62023
11.2188 0.626263
11.2257 0.621349
11.2327 0.620182
11.2396 0.61574
11.2465 0.618111
11.2535 0.628367
11.2604 0.627031
11.2674 0.565473
11.2743 0.614425
11.2813 0.611051
11.2882 0.615338
11.2952 0.613433
11.3021 0.615159
11.309 0.619267
11.316 0.61362
11.3229 0.619771
11.3299 0.60855
11.3368 0.598722
11.3438 0.580973
11.3507 0.554522
11.3577 0.620433
11.3646 0.620953
11.3715 0.622826
11.3785 0.614848
11.3854 0.62798
11.3924 0.618548
11.3993 0.560811
11.4063 0.63042
11.4132 0.602904
11.4202 0.626946
11.4271 0.609178
11.434 0.619992
11.441 0.609948
11.4479 0.633536
11.4549 0.613858
11.4618 0.623873
11.4688 0.610529
11.4757 0.616865
11.4827 0.621482
11.4896 0.593295
11.4965 0.604031
11.5035 0.625972
11.5104 0.621979
11.5174 0.616663
11.5243 0.610703
11.5313 0.617192
11.5382 0.554277
11.5452 0.635394
11.5521 0.627431
11.559 0.605919
11.566 0.617333
11.5729 0.615904
11.5799 0.614926
11.5868 0.624954
11.5938 0.597606
11.6007 0.617713
11.6077 0.628587
11.6146 0.626593
11.6215 0.615937
11.6285 0.615541
11.6354 0.626928
11.6424 0.620232
11.6493 0.622375
11.6563 0.616416
11.6632 0.620485
11.6702 0.568239
11.6771 0.626563
11.684 0.619217
11.691 0.610929
11.6979 0.622177
11.7049 0.620388
11.7118 0.628309
11.7188 0.619942
11.7257 0.613142
11.7327 0.620266
11.7396 0.621103
11.7465 0.625078
11.7535 0.561372
11.7604 0.628795
11.7674 0.622457
11.7743 0.615455
11.7813 0.618166
11.7882 0.603781
11.7952 0.565083
11.8021 0.624996
11.809 0.548151
11.816 0.621071
11.8229 0.618584
11.8299 0.611801
11.8368 0.621612
11.8438 0.550171
11.8507 0.616975
11.8577 0.626229
11.8646 0.601217
11.8715 0.603156
11.8785 0.614434
11.8854 0.625972
11.8924 0.622359
11.8993 0.591637
11.9063 0.622726
11.9132 0.628209
11.9202 0.612688
11.9271 0.614712
11.934 0.619945
11.941 0.549269
11.9479 0.617291
11.9549 0.61946
11.9618 0.605681
11.9688 0.621768
11.9757 0.616772
11.9827 0.616556
11.9896 0.383815
11.9965 0
12.0035 0.359718
12.0104 0.618553
12.0174 0.619346
12.0243 0.575788
12.0313 0
12.0382 0
12.0452 0.549117
12.0521 0.608423
12.059 0.620345
12.066 0.626137
12.0729 0.61781
12.0799 0.619747
12.0868 0.618311
12.0938 0.621284
12.1007 0.623119
12.1077 0.62277
12.1146 0.566018
12.1215 0.545989
12.1285 0.619695
12.1354 0.612544
12.1424 0.620111
12.1493 0.59761
12.1563 0.621989
12.1632 0.619919
12.1702 0.618397
12.1771 0.627683
12.184 0.633185
12.191 0.616699
12.1979 0.613761
12.2049 0.619545
12.2118 0.619584
12.2188 0.616377
12.2257 0.627106
12.2327 0.616077
12.2396 0.616106
12.2465 0.621869
12.2535 0.54482
12.2604 0.624476
12.2674 0.623502
12.2743 0.618517
12.2813 0.620619
12.2882 0.624271
12.2952 0.600511
12.3021 0.621845
12.309 0.569239
12.316 0.613611
12.3229 0.622552
12.3299 0.61769
12.3368 0.614415
12.3438 0.613258
12.3507 0.620725
12.3577 0.620719
12.3646 0.617182
12.3715 0.611414
12.3785 0.629332
12.3854 0.618005
12.3924 0.617894
12.3993 0.620434
12.4063 0.614362
12.4132 0.618038
12.4202 0.61508
12.4271 0.612823
12.434 0.629847
12.441 0.624085
12.4479 0.611048
12.4549 0.628766
12.4618 0.619138
12.4688 0.61979
12.4757 0.621066
12.4827 0.6265
12.4896 0.617941
12.4965 0.626804
12.5035 0.617357
12.5104 0.621188
12.5174 0.620958
12.5243 0.56435
12.5313 0.626149
12.5382 0.622032
12.5452 0.61662
12.5521 0.623434
12.559 0.614044
12.566 0.610032
12.5729 0.625439
12.5799 0.623186
12.5868 0.619593
12.5938 0.611484
12.6007 0.620673
12.6077 0.634749
12.6146 0.624357
12.6215 0.619187
12.6285 0.637834
12.6354 0.62956
12.6424 0.625589
12.6493 0.628091
12.6563 0.615176
12.6632 0.551902
12.6702 0.624558
12.6771 0.629794
12.684 0.613053
12.691 0.600431
12.6979 0.631488
12.7049 0.629586
12.7118 0.62446
12.7188 0.620924
12.7257 0.567344
12.7327 0.619965
12.7396 0.62412
12.7465 0.617359
12.7535 0.611171
12.7604 0.623825
12.7674 0.614862
12.7743 0.607005
12.7813 0.618576
12.7882 0.622721
12.7952 0.575991
12.8021 0.60117
12.809 0.615505
12.816 0.625044
12.8229 0.622848
12.8299 0.615214
12.8368 0.60472
12.8438 0.622042
12.8507 0.369058
12.8577 0
12.8646 0
12.8715 0
12.8785 0
12.8854 0
12.8924 0
12.8993 0
12.9063 0
12.9132 0
12.9202 0
12.9271 0
12.934 0
12.941 0
12.9479 0
12.9549 0
12.9618 0
12.9688 0
12.9757 0
12.9827 0
12.9896 0
12.9965 0
13.0035 0
13.0104 0
13.0174 0
13.0243 0
13.0313 0
13.0382 0
13.0452 0
13.0521 0
13.059 0
13.066 0
13.0729 0
13.0799 0
13.0868 0
13.0938 0
13.1007 0
13.1077 0
13.1146 0
13.1215 0
13.1285 0.189458
13.1354 0.612139
13.1424 0.625335
13.1493 0.620494
13.1563 0.624543
13.1632 0.62456
13.1702 0.626328
13.1771 0.618509
13.184 0.624862
13.191 0.626563
13.1979 0.604167
13.2049 0.624752
13.2118 0.620656
13.2188 0.592258
13.2257 0.629087
13.2327 0.617527
13.2396 0.622787
13.2465 0.618493
13.2535 0.596917
13.2604 0.625783
13.2674 0.556464
13.2743 0.620618
13.2813 0.618528
13.2882 0.63087
13.2952 0.614375
13.3021 0.631487
13.309 0.624207
13.316 0.622087
13.3229 0.620123
13.3299 0.615274
13.3368 0.623319
13.3438 0.627052
13.3507 0.616871
13.3577 0.615669
13.3646 0.616259
13.3715 0.625407
13.3785 0.632017
13.3854 0.617227
13.3924 0.624685
13.3993 0.565452
13.4063 0.622418
13.4132 0.623468
13.4202 0.620986
13.4271 0.633642
13.434 0.62651
13.441 0.624336
13.4479 0.619342
13.4549 0.622931
13.4618 0.626346
13.4688 0.618518
13.4757 0.621999
13.4827 0.596874
13.4896 0.59573
13.4965 0.619705
13.5035 0.620734
13.5104 0.629156
13.5174 0.625806
13.5243 0.62073
13.5313 0.633202
13.5382 0.564291
13.5452 0.622744
13.5521 0.618514
13.559 0.622685
13.566 0.628444
13.5729 0.619396
13.5799 0.626042
13.5868 0.61689
13.5938 0.619793
13.6007 0.512573
13.6077 0.618699
13.6146 0.631577
13.6215 0.617214
13.6285 0.628336
13.6354 0.622748
13.6424 0.628669
13.6493 0.613253
13.6563 0.619
13.6632 0.623359
13.6702 0.56573
13.6771 0.615035
13.684 0.629868
13.691 0.628907
13.6979 0.61515
13.7049 0.62875
13.7118 0.628029
13.7188 0.609068
13.7257 0.618256
13.7327 0.621564
13.7396 0.625168
13.7465 0.622274
13.7535 0.61809
13.7604 0.609241
13.7674 0.614579
13.7743 0.607825
13.7813 0.6218
13.7882 0.633897
13.7952 0.625643
13.8021 0.620585
13.809 0.556667
13.816 0.61786
13.8229 0.613621
13.8299 0.62109
13.8368 0.621664
13.8438 0.623411
13.8507 0.632166
13.8577 0.622318
13.8646 0.611758
13.8715 0.611286
13.8785 0.61244
13.8854 0.622316
13.8924 0.61293
13.8993 0.621272
13.9063 0.622567
13.9132 0.614606
13.9202 0.629468
13.9271 0.615734
13.934 0.626699
13.941 0.618957
13.9479 0.556478
13.9549 0.622751
13.9618 0.615909
13.9688 0.614279
13.9757 0.617903
13.9827 0.627858
13.9896 0.62108
13.9965 0.628483
14.0035 0.618808
14.0104 0.169237
14.0174 0
14.0243 0
14.0313 0
14.0382 0
14.0452 0
14.0521 0
14.059 0
14.066 0
14.0729 0
14.0799 0
14.0868 0
14.0938 0
14.1007 0
14.1077 0
14.1146 0
14.1215 0
14.1285 0.537246
14.1354 0.619842
14.1424 0.620249
14.1493 0.62988
14.1563 0.631168
14.1632 0.624325
14.1702 0.622892
14.1771 0.614598
14.184 0.623857
14.191 0.629075
14.1979 0.628256
14.2049 0.622772
14.2118 0.612613
14.2188 0.620752
14.2257 0.615521
14.2327 0.610812
14.2396 0.627617
14.2465 0.616078
14.2535 0.625581
14.2604 0.410788
14.2674 0.531414
14.2743 0.623148
14.2813 0.595882
14.2882 0.609696
14.2952 0.637059
14.3021 0.604815
14.309 0.627418
14.316 0.623688
14.3229 0.627851
14.3299 0.625607
14.3368 0.616567
14.3438 0.620665
14.3507 0.617885
14.3577 0.578167
14.3646 0.625852
14.3715 0.626608
14.3785 0.629091
14.3854 0.624068
14.3924 0.633016
14.3993 0.541203
14.4063 0.606515
14.4132 0.618179
14.4202 0.606403
14.4271 0.62095
14.434 0.613951
14.441 0.616055
14.4479 0.557628
14.4549 0.628239
14.4618 0.623924
14.4688 0.620745
14.4757 0.350973
14.4827 0
14.4896 0.432921
14.4965 0.619618
14.5035 0.628807
14.5104 0.627982
14.5174 0.611201
14.5243 0.623529
14.5313 0.597944
14.5382 0.62773
14.5452 0.623726
14.5521 0.632116
14.559 0.626497
14.566 0.624958
14.5729 0.622285
14.5799 0.616326
14.5868 0.629313
14.5938 0.605575
14.6007 0.626473
14.6077 0.621435
14.6146 0.626092
14.6215 0.561749
14.6285 0.611742
14.6354 0.618553
14.6424 0.613715
14.6493 0.623964
14.6563 0.614505
14.6632 0.621844
14.6702 0.623454
14.6771 0.634846
14.684 0.618622
14.691 0.630822
14.6979 0.631779
14.7049 0.627895
14.7118 0.624974
14.7188 0.611558
14.7257 0.623892
14.7327 0.613806
14.7396 0.625121
14.7465 0.599591
14.7535 0.620905
14.7604 0.539053
14.7674 0.598682
14.7743 0.625561
14.7813 0.615093
14.7882 0.616031
14.7952 0.622279
14.8021 0.624897
14.809 0.625967
14.816 0.629243
14.8229 0.600361
14.8299 0.626502
14.8368 0.611357
14.8438 0.626366
14.8507 0.617738
14.8577 0.627527
14.8646 0.63269
14.8715 0.623602
14.8785 0.618445
14.8854 0.632508
14.8924 0.394914
14.8993 0
14.9063 0.194004
14.9132 0.633895
14.9202 0.620727
14.9271 0.623921
14.934 0.616041
14.941 0.628303
14.9479 0.620859
14.9549 0.617432
14.9618 0.625942
14.9688 0.629474
14.9757 0.626434
14.9827 0.615727
14.9896 0.60469
14.9965 0.624795
15.0035 0.599043
15.0104 0.613942
15.0174 0.627176
15.0243 0.621125
15.0313 0.627931
15.0382 0.608477
15.0452 0.555277
15.0521 0.616814
15.059 0.602874
15.066 0.622738
15.0729 0.614161
15.0799 0.619438
15.0868 0.624811
15.0938 0.626334
15.1007 0.62132
15.1077 0.615201
15.1146 0.619546
15.1215 0.620399
15.1285 0.625989
15.1354 0.614033
15.1424 0.621403
15.1493 0.616291
15.1563 0.600673
15.1632 0.623237
15.1702 0.571541
15.1771 0.559689
15.184 0.617099
15.191 0.620021
15.1979 0.621457
15.2049 0.614393
15.2118 0.621286
15.2188 0.62206
15.2257 0.624868
15.2327 0.626924
15.2396 0.61841
15.2465 0.629877
15.2535 0.635418
15.2604 0.615775
15.2674 0.626955
15.2743 0.623412
15.2813 0.623831
15.2882 0.61731
15.2952 0.620642
15.3021 0.618444
15.309 0.622689
15.316 0.55051
15.3229 0.620875
15.3299 0.61576
15.3368 0.616817
15.3438 0.633537
15.3507 0.621471
15.3577 0.627123
15.3646 0.62009
15.3715 0.616766
15.3785 0.626753
15.3854 0.618565
15.3924 0.599025
15.3993 0.623214
15.4063 0.617755
15.4132 0.616831
15.4202 0.599377
15.4271 0.626452
15.434 0.609715
15.441 0.628112
15.4479 0.623379
15.4549 0.561369
15.4618 0.6259
15.4688 0.615184
15.4757 0.622033
15.4827 0.626704
15.4896 0.615452
15.4965 0.619805
15.5035 0.623442
15.5104 0.612708
15.5174 0.629663
15.5243 0.611553
15.5313 0.621381
15.5382 0.620034
15.5452 0.629011
15.5521 0.624868
15.559 0.623238
15.566 0.625208
15.5729 0.618321
15.5799 0.616703
15.5868 0.557578
15.5938 0.621583
15.6007 0.61986
15.6077 0.622507
15.6146 0.621488
15.6215 0.629135
15.6285 0.625589
15.6354 0.606489
15.6424 0.613983
15.6493 0.615205
15.6563 0.632018
15.6632 0.607681
15.6702 0.623201
15.6771 0.627092
15.684 0.625195
15.691 0.610783
15.6979 0.622528
15.7049 0.626935
15.7118 0.625816
15.7188 0.617986
15.7257 0.574695
15.7327 0.618541
15.7396 0.631567
15.7465 0.61834
15.7535 0.630173
15.7604 0.618521
15.7674 0.597241
15.7743 0.617975
15.7813 0.626714
15.7882 0.634581
15.7952 0.625473
15.8021 0.638862
15.809 0.622186
15.816 0.613123
15.8229 0.622665
15.8299 0.626875
15.8368 0.63165
15.8438 0.629739
15.8507 0.608227
15.8577 0.621367
15.8646 0.560367
15.8715 0.59903
15.8785 0.623193
15.8854 0.627037
15.8924 0.629624
15.8993 0.609271
15.9063 0.616367
15.9132 0.621572
15.9202 0.614527
15.9271 0.61682
15.934 0.621137
15.941 0.436623
15.9479 0
15.9549 0.462319
15.9618 0.618878
15.9688 0.619523
15.9757 0.611697
15.9827 0.623207
15.9896 0.61801
15.9965 0.608958
16.0035 0.618087
16.0104 0.633102
16.0174 0.621828
16.0243 0.626692
16.0313 0.618422
16.0382 0.613721
16.0452 0.626018
16.0521 0.617093
16.059 0.619423
16.066 0.618498
16.0729 0.625247
16.0799 0.613084
16.0868 0.554628
16.0938 0.626329
16.1007 0.604083
16.1077 0.613833
16.1146 0.626469
16.1215 0.625594
16.1285 0.628426
16.1354 0.622038
16.1424 0.62601
16.1493 0.624483
16.1563 0.618129
16.1632 0.62482
16.1702 0.609294
16.1771 0.625431
16.184 0.626008
16.191 0.623659
16.1979 0.624614
16.2049 0.553793
16.2118 0.629948
16.2188 0.606562
16.2257 0.550473
16.2327 0.626241
16.2396 0.628838
16.2465 0.619779
16.2535 0.622262
16.2604 0.620175
16.2674 0.626443
16.2743 0.617333
16.2813 0.597075
16.2882 0.620303
16.2952 0.617077
16.3021 0.616018
16.309 0.619161
16.316 0.626683
16.3229 0.619947
16.3299 0.622502
16.3368 0.61584
16.3438 0.619837
16.3507 0.612489
16.3577 0.624998
16.3646 0.568522
16.3715 0.621562
16.3785 0.623506
16.3854 0.625301
16.3924 0.624755
16.3993 0.615216
16.4063 0.608848
16.4132 0.625367
16.4202 0.619297
16.4271 0.621521
16.434 0.609101
16.441 0.628211
16.4479 0.625512
16.4549 0.616285
16.4618 0.615292
16.4688 0.615811
16.4757 0.623294
16.4827 0.616142
16.4896 0.602236
16.4965 0.56195
16.5035 0.612868
16.5104 0.617362
16.5174 0.610466
16.5243 0.630824
16.5313 0.622888
16.5382 0.613383
16.5452 0.623183
16.5521 0.620575
16.559 0.61536
16.566 0.626304
16.5729 0.627462
16.5799 0.621102
16.5868 0.620819
16.5938 0.624191
16.6007 0.628336
16.6077 0.607454
16.6146 0.625161
16.6215 0.627795
16.6285 0.631641
16.6354 0.563574
16.6424 0.603442
16.6493 0.617065
16.6563 0.632941
16.6632 0.632556
16.6702 0.619582
16.6771 0.629844
16.684 0.616557
16.691 0.622418
16.6979 0.62172
16.7049 0.612882
16.7118 0.620689
16.7188 0.557916
16.7257 0.621081
16.7327 0.629405
16.7396 0.624155
16.7465 0.629308
16.7535 0.619997
16.7604 0.619954
16.7674 0.629942
16.7743 0.558838
16.7813 0.617861
16.7882 0.630518
16.7952 0.633311
16.8021 0.622275
16.809 0.582252
16.816 0.616821
16.8229 0.616638
16.8299 0.504122
16.8368 0.62118
16.8438 0.627412
16.8507 0.640197
16.8577 0.624959
16.8646 0.613526
16.8715 0.598726
16.8785 0.619422
16.8854 0.635485
16.8924 0.623998
16.8993 0.616055
16.9063 0.560742
16.9132 0.628606
16.9202 0.61167
16.9271 0.620969
16.934 0.622484
16.941 0.570926
16.9479 0.621325
16.9549 0.627254
16.9618 0.620951
16.9688 0.624842
16.9757 0.621816
16.9827 0.622202
16.9896 0.620761
16.9965 0.621919
17.0035 0.626486
17.0104 0.617517
17.0174 0.624048
17.0243 0.622219
17.0313 0.625983
17.0382 0.624849
17.0452 0.556791
17.0521 0.619727
17.059 0.618668
17.066 0.624835
17.0729 0.558641
17.0799 0.617462
17.0868 0.622155
17.0938 0.609222
17.1007 0.604894
17.1077 0.631806
17.1146 0.62008
17.1215 0.618672
17.1285 0.629625
17.1354 0.612327
17.1424 0.622557
17.1493 0.619702
17.1563 0.615333
17.1632 0.626142
17.1702 0.558407
17.1771 0.623605
17.184 0.0044929
17.191 0.33178
17.1979 0.622037
17.2049 0.621858
17.2118 0.622953
17.2188 0.619754
17.2257 0.607637
17.2327 0.619228
17.2396 0.622823
17.2465 0.617707
17.2535 0.622964
17.2604 0.619525
17.2674 0.614504
17.2743 0.626989
17.2813 0.617882
17.2882 0.614589
17.2952 0.61557
17.3021 0.624331
17.309 0.614746
17.316 0.631041
17.3229 0.600303
17.3299 0.581388
17.3368 0.627983
17.3438 0.626895
17.3507 0.606154
17.3577 0.629142
17.3646 0.624244
17.3715 0.616955
17.3785 0.619257
17.3854 0.619737
17.3924 0.626599
17.3993 0.62292
17.4063 0.623752
17.4132 0.617587
17.4202 0.623559
17.4271 0.611356
17.434 0.627392
17.441 0.621834
17.4479 0.614452
17.4549 0.622279
17.4618 0.55303
17.4688 0.627107
17.4757 0.622601
17.4827 0.615905
17.4896 0.619395
17.4965 0.619399
17.5035 0.626753
17.5104 0.629579
17.5174 0.621337
17.5243 0.615609
17.5313 0.619371
17.5382 0.611637
17.5452 0.5666
17.5521 0.62198
17.559 0.620496
17.566 0.619308
17.5729 0.621188
17.5799 0.618003
17.5868 0.61684
17.5938 0.624468
17.6007 0.55913
17.6077 0.621689
17.6146 0.602611
17.6215 0.61689
17.6285 0.6369
17.6354 0.637125
17.6424 0.622463
17.6493 0.624189
17.6563 0.61917
17.6632 0.625761
17.6702 0.624385
17.6771 0.620859
17.684 0.617149
17.691 0.62918
17.6979 0.620279
17.7049 0.622702
17.7118 0.617006
17.7188 0.618265
17.7257 0.619774
17.7327 0.564512
17.7396 0.60529
17.7465 0.627603
17.7535 0.614299
17.7604 0.622379
17.7674 0.627844
17.7743 0.623028
17.7813 0.625416
17.7882 0.60734
17.7952 0.619294
17.8021 0.619901
17.809 0.627856
17.816 0.613497
17.8229 0.620259
17.8299 0.563285
17.8368 0.623171
17.8438 0.616791
17.8507 0.611589
17.8577 0.623811
17.8646 0.634658
17.8715 0.556104
17.8785 0.620561
17.8854 0.634037
17.8924 0.618041
17.8993 0.632903
17.9063 0.625455
17.9132 0.621622
17.9202 0.619044
17.9271 0.632069
17.934 0.623043
17.941 0.633459
17.9479 0.61822
17.9549 0.62343
17.9618 0.614414
17.9688 0.620462
17.9757 0.633185
17.9827 0.615815
17.9896 0.623161
17.9965 0.629391
18.0035 0.620582
18.0104 0.56146
18.0174 0.623629
18.0243 0.623264
18.0313 0.621341
18.0382 0.615964
18.0452 0.624287
18.0521 0.634788
18.059 0.557126
18.066 0.630444
18.0729 0.616163
18.0799 0.612793
18.0868 0.595675
18.0938 0.619023
18.1007 0.618685
18.1077 0.617565
18.1146 0.619001
18.1215 0.615668
18.1285 0.617468
18.1354 0.623151
18.1424 0.62178
18.1493 0.560394
18.1563 0.383786
18.1632 0
18.1702 0
18.1771 0
18.184 0
18.191 0.206076
18.1979 0.62763
18.2049 0.613167
18.2118 0.619695
18.2188 0.626863
18.2257 0.624756
18.2327 0.629062
18.2396 0.624254
18.2465 0.6242
18.2535 0.616334
18.2604 0.622213
18.2674 0.631686
18.2743 0.621316
18.2813 0.624306
18.2882 0.629262
18.2952 0.616665
18.3021 0.623013
18.309 0.619254
18.316 0.621957
18.3229 0.618722
18.3299 0.558714
18.3368 0.617445
18.3438 0.616489
18.3507 0.620533
18.3577 0.616545
18.3646 0.632277
18.3715 0.623186
18.3785 0.631243
18.3854 0.626758
18.3924 0.626489
18.3993 0.611247
18.4063 0.631156
18.4132 0.627016
18.4202 0.616921
18.4271 0.625598
18.434 0.621333
18.441 0.631364
18.4479 0.60671
18.4549 0.615364
18.4618 0.621961
18.4688 0.555613
18.4757 0.617409
18.4827 0.616194
18.4896 0.627889
18.4965 0.62462
18.5035 0.627353
18.5104 0.620853
18.5174 0.627027
18.5243 0.613587
18.5313 0.629571
18.5382 0.625537
18.5452 0.622603
18.5521 0.613736
18.559 0.626967
18.566 0.631208
18.5729 0.620479
18.5799 0.626087
18.5868 0.624041
18.5938 0.626354
18.6007 0.551479
18.6077 0.628045
18.6146 0.624095
18.6215 0.614451
18.6285 0.620238
18.6354 0.624689
18.6424 0.62365
18.6493 0.624746
18.6563 0.616725
18.6632 0.625506
18.6702 0.625291
18.6771 0.594995
18.684 0.621449
18.691 0.630475
18.6979 0.617311
18.7049 0.621429
18.7118 0.615185
18.7188 0.62516
18.7257 0.622009
18.7327 0.632095
18.7396 0.557067
18.7465 0.625211
18.7535 0.62143
18.7604 0.624473
18.7674 0.625431
18.7743 0.623387
18.7813 0.617432
18.7882 0.621132
18.7952 0.621843
18.8021 0.616313
18.809 0.622676
18.816 0.620674
18.8229 0.622592
18.8299 0.612089
18.8368 0.62702
18.8438 0.601525
18.8507 0.629115
18.8577 0.623044
18.8646 0.611656
18.8715 0.620591
18.8785 0.57207
18.8854 0.610945
18.8924 0.628398
18.8993 0.529047
18.9063 0
18.9132 0
18.9202 0
18.9271 0
18.934 0
18.941 0
18.9479 0
18.9549 0
18.9618 0
18.9688 0.0800875
18.9757 0.621817
18.9827 0.625531
18.9896 0.619896
18.9965 0.625393
19.0035 0.611316
19.0104 0.635262
19.0174 0.602869
19.0243 0.626609
19.0313 0.617653
19.0382 0.624698
19.0452 0.311577
19.0521 0.61784
19.059 0.61648
19.066 0.18712
19.0729 0
19.0799 0
19.0868 0
19.0938 0
19.1007 0.431511
19.1077 0.634662
19.1146 0.631927
19.1215 0.0122534
19.1285 0
19.1354 0.423794
19.1424 0.627215
19.1493 0.290993
19.1563 0.629624
19.1632 0.63014
19.1702 0.611229
19.1771 0.632729
19.184 0.576116
19.191 0.599439
19.1979 0.622505
19.2049 0.642486
19.2118 0.600905
19.2188 0.612648
19.2257 0.621388
19.2327 0.623078
19.2396 0.623292
19.2465 0.629155
19.2535 0.60354
19.2604 0.625103
19.2674 0.616793
19.2743 0.635916
19.2813 0.629654
19.2882 0.568716
19.2952 0.613109
19.3021 0.626835
19.309 0.622674
19.316 0.599192
19.3229 0.629005
19.3299 0.629333
19.3368 0.628194
19.3438 0.621912
19.3507 0.611198
19.3577 0.620455
19.3646 0.5077
19.3715 0.622503
19.3785 0.604345
19.3854 0.610876
19.3924 0.613508
19.3993 0.597896
19.4063 0.620264
19.4132 0.620884
19.4202 0.551161
19.4271 0.628063
19.434 0.615385
19.441 0.612861
19.4479 0.635274
19.4549 0.615972
19.4618 0.624999
19.4688 0.629229
19.4757 0.623796
19.4827 0.614647
19.4896 0.621645
19.4965 0.618188
19.5035 0.61572
19.5104 0.632402
19.5174 0.62402
19.5243 0.616186
19.5313 0.612522
19.5382 0.62841
19.5452 0.625217
19.5521 0.641768
19.559 0.557481
19.566 0.6177
19.5729 0.594352
19.5799 0.620361
19.5868 0.627593
19.5938 0.613327
19.6007 0.633942
19.6077 0.614061
19.6146 0.60808
19.6215 0.620249
19.6285 0.62018
19.6354 0.613143
19.6424 0.583146
19.6493 0.616802
19.6563 0.628239
19.6632 0.626187
19.6702 0.629072
19.6771 0.623864
19.684 0.622833
19.691 0.625694
19.6979 0.565387
19.7049 0.619353
19.7118 0.615693
19.7188 0.615824
19.7257 0.622173
19.7327 0.620388
19.7396 0.628078
19.7465 0.624206
19.7535 0.618065
19.7604 0.624199
19.7674 0.629303
19.7743 0.61434
19.7813 0.632689
19.7882 0.617913
19.7952 0.610355
19.8021 0.621452
19.809 0.539505
19.816 0
19.8229 0
19.8299 0
19.8368 0
19.8438 0
19.8507 0
19.8577 0
19.8646 0
19.8715 0
19.8785 0
19.8854 0.244448
19.8924 0.622003
19.8993 0.623399
19.9063 0.623822
19.9132 0.613399
19.9202 0.618914
19.9271 0.602304
19.934 0.622998
19.941 0.620435
19.9479 0.618255
19.9549 0.622133
19.9618 0.617218
19.9688 0.632986
19.9757 0.626904
19.9827 0.624627
19.9896 0.63546
19.9965 0.634383
20.0035 0.627836
20.0104 0.60465
20.0174 0.618177
20.0243 0.556286
20.0313 0.627679
20.0382 0.630671
20.0452 0.621763
20.0521 0.615042
20.059 0.624855
20.066 0.625536
20.0729 0.621062
20.0799 0.620508
20.0868 0.623971
20.0938 0.620256
20.1007 0.615559
20.1077 0.624131
20.1146 0.627288
20.1215 0.620715
20.1285 0.620929
20.1354 0.63111
20.1424 0.595436
20.1493 0.63003
20.1563 0.627356
20.1632 0.559578
20.1702 0.636192
20.1771 0.621202
20.184 0.594679
20.191 0.628119
20.1979 0.6267
20.2049 0.612992
20.2118 0.632881
20.2188 0.622422
20.2257 0.633991
20.2327 0.627612
20.2396 0.621408
20.2465 0.631447
20.2535 0.630412
20.2604 0.627086
20.2674 0.606172
20.2743 0.613452
20.2813 0.624981
20.2882 0.627547
20.2952 0.554602
20.3021 0.593225
20.309 0.629171
20.316 0.626654
20.3229 0.627998
20.3299 0.634064
20.3368 0.625611
20.3438 0.619456
20.3507 0.623675
20.3577 0.607673
20.3646 0.626504
20.3715 0.624859
20.3785 0.623971
20.3854 0.629511
20.3924 0.623141
20.3993 0.608785
20.4063 0.6166
20.4132 0.630684
20.4202 0.568637
20.4271 0.615404
20.434 0.5657
20.441 0.612284
20.4479 0.625031
20.4549 0.625692
20.4618 0.64065
20.4688 0.620522
20.4757 0.591681
20.4827 0.612298
20.4896 0.613698
20.4965 0.621925
20.5035 0.618822
20.5104 0.637358
20.5174 0.624155
20.5243 0.626965
20.5313 0.63056
20.5382 0.616559
20.5452 0.626216
20.5521 0.618346
20.559 0.628502
20.566 0.620873
20.5729 0.561883
20.5799 0.60083
20.5868 0.618517
20.5938 0.620714
20.6007 0.624975
20.6077 0.627062
20.6146 0.626319
20.6215 0.6222
20.6285 0.633855
20.6354 0.625433
20.6424 0.62743
20.6493 0.619116
20.6563 0.622825
20.6632 0.621171
20.6702 0.621607
20.6771 0.619055
20.684 0.630722
20.691 0.618811
20.6979 0.624087
20.7049 0.619743
20.7118 0.569149
20.7188 0.635672
20.7257 0.620095
20.7327 0.635724
20.7396 0.626237
20.7465 0.609022
20.7535 0.621841
20.7604 0.622521
20.7674 0.624613
20.7743 0.615732
20.7813 0.622382
20.7882 0.628879
20.7952 0.613477
20.8021 0.623822
20.809 0.61977
20.816 0.629678
20.8229 0.623516
20.8299 0.62491
20.8368 0.616238
20.8438 0.535273
20.8507 0.637475
20.8577 0.626018
20.8646 0.626938
20.8715 0.619373
20.8785 0.623829
20.8854 0.61821
20.8924 0.625602
20.8993 0.604442
20.9063 0.619432
20.9132 0.620612
20.9202 0.187992
20.9271 0
20.934 0
20.941 0.0141788
20.9479 0.609119
20.9549 0.616608
20.9618 0.628687
20.9688 0.618115
20.9757 0.621581
20.9827 0.608241
20.9896 0.61368
20.9965 0.622804
21.0035 0.623081
21.0104 0.630339
21.0174 0.614127
21.0243 0.626526
21.0313 0.62243
21.0382 0.628302
21.0452 0.606561
21.0521 0.60546
21.059 0.633525
21.066 0.626999
21.0729 0.623221
21.0799 0.555151
21.0868 0.632043
21.0938 0.614465
21.1007 0.608346
21.1077 0.617951
21.1146 0.627448
21.1215 0.630686
21.1285 0.627941
21.1354 0.623216
21.1424 0.624742
21.1493 0.624518
21.1563 0.623109
21.1632 0.608275
21.1702 0.629908
21.1771 0.627655
21.184 0.606182
21.191 0.625984
21.1979 0.624859
21.2049 0.604788
21.2118 0.572156
21.2188 0.563429
21.2257 0.616083
21.2327 0.625546
21.2396 0.615308
21.2465 0.626587
21.2535 0.606001
21.2604 0.632699
21.2674 0.627986
21.2743 0.59964
21.2813 0.624521
21.2882 0.626314
21.2952 0.623988
21.3021 0.624272
21.309 0.615789
21.316 0.620479
21.3229 0.617562
21.3299 0.609357
21.3368 0.615493
21.3438 0.617642
21.3507 0.606312
21.3577 0.590536
21.3646 0.62192
21.3715 0.633468
21.3785 0.624413
21.3854 0.627125
21.3924 0.630139
21.3993 0.6219
21.4063 0.625719
21.4132 0.61112
21.4202 0.629968
21.4271 0.620029
21.434 0.620879
21.441 0.628597
21.4479 0.621515
21.4549 0.611757
21.4618 0.627623
21.4688 0.609268
21.4757 0.633545
21.4827 0.618648
21.4896 0.554988
21.4965 0.628808
21.5035 0.614891
21.5104 0.629119
21.5174 0.6186
21.5243 0.613982
21.5313 0.625666
21.5382 0.623166
21.5452 0.617456
21.5521 0.628092
21.559 0.60952
21.566 0.628406
21.5729 0.625944
21.5799 0.617149
21.5868 0.628013
21.5938 0.616972
21.6007 0.621651
21.6077 0.624085
21.6146 0.625986
21.6215 0.622989
21.6285 0.558998
21.6354 0.629234
21.6424 0.608323
21.6493 0.624355
21.6563 0.628874
21.6632 0.621239
21.6702 0.604745
21.6771 0.623518
21.684 0.621967
21.691 0.62323
21.6979 0.626452
21.7049 0.633503
21.7118 0.627058
21.7188 0.621658
21.7257 0.63153
21.7327 0.621262
21.7396 0.625964
21.7465 0.616179
21.7535 0.630069
21.7604 0.629768
21.7674 0.561486
21.7743 0.607929
21.7813 0.382411
21.7882 0
21.7952 0
21.8021 0
21.809 0
21.816 0
21.8229 0
21.8299 0
21.8368 0
21.8438 0.525801
21.8507 0.614786
21.8577 0.626009
21.8646 0.621698
21.8715 0.632887
21.8785 0.338938
21.8854 0
21.8924 0
21.8993 0
21.9063 0
21.9132 0
21.9202 0
21.9271 0
21.934 0
21.941 0
21.9479 0
21.9549 0
21.9618 0
21.9688 0
21.9757 0
21.9827 0
21.9896 0.00181766
21.9965 0.626932
22.0035 0.619241
22.0104 0.614593
22.0174 0.630272
22.0243 0.629415
22.0313 0.613439
22.0382 0.626781
22.0452 0.620188
22.0521 0.618627
22.059 0.620541
22.066 0.622954
22.0729 0.62593
22.0799 0.622288
22.0868 0.636413
22.0938 0.613876
22.1007 0.614726
22.1077 0.614287
22.1146 0.621684
22.1215 0.618254
22.1285 0.54695
22.1354 0.628085
22.1424 0.600236
22.1493 0.618123
22.1563 0.603162
22.1632 0.634665
22.1702 0.620807
22.1771 0.631491
22.184 0.622685
22.191 0.640194
22.1979 0.617656
22.2049 0.628372
22.2118 0.622013
22.2188 0.626016
22.2257 0.620633
22.2327 0.619945
22.2396 0.622672
22.2465 0.628433
22.2535 0.620305
22.2604 0.623583
22.2674 0.544938
22.2743 0.627376
22.2813 0.570565
22.2882 0.61677
22.2952 0.621581
22.3021 0.618505
22.3091 0.618279
22.316 0.623793
22.3229 0.620266
22.3299 0.567121
22.3368 0.621481
22.3438 0.635847
22.3507 0.622681
22.3577 0.620058
22.3646 0.628699
22.3716 0.635291
22.3785 0.62625
22.3854 0.608143
22.3924 0.563141
22.3993 0.614802
22.4063 0.558224
22.4132 0.619875
22.4202 0.62709
22.4271 0.609968
22.4341 0.622064
22.441 0.626076
22.4479 0.567759
22.4549 0.617239
22.4618 0.609548
22.4688 0.625782
22.4757 0.606484
22.4827 0.613327
22.4896 0.373002
22.4966 0
22.5035 0
22.5104 0
22.5174 0
22.5243 0
22.5313 0
22.5382 0
22.5452 0
22.5521 0
22.5591 0
22.566 0
22.5729 0.123193
22.5799 0.615948
22.5868 0.618131
22.5938 0.607279
22.6007 0.613576
22.6077 0.629605
22.6146 0.624013
22.6216 0.621478
22.6285 0.625654
22.6354 0.622942
22.6424 0.622426
22.6493 0.632236
22.6563 0.604703
22.6632 0.613725
22.6702 0.626018
22.6771 0.529284
22.6841 0.619694
22.691 0.627008
22.6979 0.627533
22.7049 0.630883
22.7118 0.619149
22.7188 0.612179
22.7257 0.621881
22.7327 0.615167
22.7396 0.615369
22.7466 0.619122
22.7535 0.58796
22.7604 0.627403
22.7674 0.623753
22.7743 0.625122
22.7813 0.631211
22.7882 0.625973
22.7952 0.627412
22.8021 0.629493
22.8091 0.626463
22.816 0.556741
22.8229 0.633356
22.8299 0.622767
22.8368 0.617985
22.8438 0.622309
22.8507 0.627496
22.8577 0.621453
22.8646 0.613992
22.8716 0.63214
22.8785 0.62995
22.8854 0.626552
22.8924 0.624546
22.8993 0.622904
22.9063 0.61774
22.9132 0.630677
22.9202 0.626891
22.9271 0.63034
22.9341 0.619348
22.941 0.618086
22.9479 0.626715
22.9549 0.548225
22.9618 0.626574
22.9688 0.618247
22.9757 0.624215
22.9827 0.627508
22.9896 0.617603
22.9966 0.617909
23.0035 0.609137
23.0104 0.607202
23.0174 0.618128
23.0243 0.626739
23.0313 0.625359
23.0382 0.622952
23.0452 0.637185
23.0521 0.621765
23.0591 0.621098
23.066 0.560365
23.0729 0.636443
23.0799 0.630841
23.0868 0.61255
23.0938 0.557902
23.1007 0.628541
23.1077 0.628336
23.1146 0.612361
23.1216 0.621211
23.1285 0.623234
23.1354 0.617918
23.1424 0.62623
23.1493 0.639294
23.1563 0.624904
23.1632 0.627905
23.1702 0.625626
23.1771 0.633463
23.1841 0.618805
23.191 0.6214
23.1979 0.625532
23.2049 0.622692
23.2118 0.622682
23.2188 0.618549
23.2257 0.543274
23.2327 0.633713
23.2396 0.633886
23.2466 0.629496
23.2535 0.621997
23.2604 0.620281
23.2674 0.61016
23.2743 0.621317
23.2813 0.622514
23.2882 0.621775
23.2952 0.614999
23.3021 0.628567
23.3091 0.61301
23.316 0.624359
23.3229 0.625916
23.3299 0.627089
23.3368 0.640707
23.3438 0.620645
23.3507 0.626531
23.3577 0.636533
23.3646 0.554072
23.3716 0.62476
23.3785 0.631301
23.3854 0.630683
23.3924 0.621675
23.3993 0.564087
23.4063 0.623962
23.4132 0.606367
23.4202 0.614214
23.4271 0.624907
23.4341 0.630525
23.441 0.610797
23.4479 0.621865
23.4549 0.63097
23.4618 0.60928
23.4688 0.621734
23.4757 0.624595
23.4827 0.616497
23.4896 0.61802
23.4966 0.629008
23.5035 0.551037
23.5104 0.626762
23.5174 0.61836
23.5243 0.634407
23.5313 0.629725
23.5382 0.620711
23.5452 0.631756
23.5521 0.629526
23.5591 0.626254
23.566 0.607798
23.5729 0.634421
23.5799 0.631391
23.5868 0.624474
23.5938 0.628128
23.6007 0.619599
23.6077 0.63673
23.6146 0.627801
23.6216 0.634437
23.6285 0.625188
23.6354 0.621089
23.6424 0.552575
23.6493 0.632853
23.6563 0.62066
23.6632 0.625535
23.6702 0.620021
23.6771 0.620439
23.6841 0.617857
23.691 0.629072
23.6979 0.628002
23.7049 0.633511
23.7118 0.626866
23.7188 0.620697
23.7257 0.624224
23.7327 0.622038
23.7396 0.63107
23.7466 0.614125
23.7535 0.612416
23.7604 0.621887
23.7674 0.625201
23.7743 0.621946
23.7813 0.561927
23.7882 0.627735
23.7952 0.635265
23.8021 0.629537
23.8091 0.62595
23.816 0.635237
23.8229 0.622244
23.8299 0.623317
23.8368 0.630456
23.8438 0.625838
23.8507 0.62452
23.8577 0.626033
23.8646 0.62901
23.8716 0.625147
23.8785 0.611376
23.8854 0.62003
23.8924 0.622819
23.8993 0.635349
23.9063 0.611855
23.9132 0.550968
23.9202 0.61836
23.9271 0.621843
23.9341 0.608375
23.941 0.612975
23.9479 0.60934
23.9549 0.604215
23.9618 0.632695
23.9688 0.626909
23.9757 0.627165
23.9827 0.622478
23.9896 0.631952
23.9966 0.626604
24.0035 0.623525
24.0104 0.628535
24.0174 0.623538
24.0243 0.637304
24.0313 0.627284
24.0382 0.624935
24.0452 0.622389
24.0521 0.546426
24.0591 0.623373
24.066 0.634429
24.0729 0.625465
24.0799 0.615111
24.0868 0.638659
24.0938 0.624984
24.1007 0.64609
24.1077 0.607592
24.1146 0.623744
24.1216 0.636459
24.1285 0.626091
24.1354 0.571613
24.1424 0.622685
24.1493 0.621484
24.1563 0.603347
24.1632 0.631617
24.1702 0.624066
24.1771 0.631017
24.1841 0.610197
24.191 0.558862
24.1979 0.62622
24.2049 0.628452
24.2118 0.618199
24.2188 0.632823
24.2257 0.621727
24.2327 0.632223
24.2396 0.621977
24.2466 0.619546
24.2535 0.630059
24.2604 0.623212
24.2674 0.613616
24.2743 0.629138
24.2813 0.619203
24.2882 0.631648
24.2952 0.636447
24.3021 0.61542
24.3091 0.61111
24.316 0.630898
24.3229 0.625418
24.3299 0.536642
24.3368 0.622801
24.3438 0.632505
24.3507 0.63089
24.3577 0.630464
24.3646 0.623985
24.3716 0.62838
24.3785 0.617159
24.3854 0.630551
24.3924 0.600524
24.3993 0.622791
24.4063 0.625746
24.4132 0.625222
24.4202 0.628399
24.4271 0.633163
24.4341 0.627697
24.441 0.625324
24.4479 0.623222
24.4549 0.596261
24.4618 0.620188
24.4688 0.557039
24.4757 0.629173
24.4827 0.621721
24.4896 0.625037
24.4966 0.627537
24.5035 0.620406
24.5104 0.62122
24.5174 0.640105
24.5243 0.614122
24.5313 0.619039
24.5382 0.624686
24.5452 0.632872
24.5521 0.630857
24.5591 0.605229
24.566 0.617481
24.5729 0.618343
24.5799 0.619447
24.5868 0.620928
24.5938 0.626464
24.6007 0.556256
24.6077 0.59706
24.6146 0.624438
24.6216 0.621771
24.6285 0.616023
24.6354 0.615225
24.6424 0.625187
24.6493 0.620626
24.6563 0.616577
24.6632 0.61751
24.6702 0.61467
24.6771 0.614313
24.6841 0.620535
24.691 0.601372
24.6979 0.634198
24.7049 0.635902
24.7118 0.626623
24.7188 0.621735
24.7257 0.638746
24.7327 0.602622
24.7396 0.536349
24.7466 0.631612
24.7535 0.627245
24.7604 0.620103
24.7674 0.631104
24.7743 0.627339
24.7813 0.637218
24.7882 0.618183
24.7952 0.600315
24.8021 0.622904
24.8091 0.626505
24.816 0.619558
24.8229 0.620995
24.8299 0.632875
24.8368 0.623657
24.8438 0.618489
24.8507 0.624801
24.8577 0.626821
24.8646 0.621466
24.8716 0.624431
24.8785 0.554052
24.8854 0.627507
24.8924 0.633867
24.8993 0.617166
24.9063 0.637766
24.9132 0.623147
24.9202 0.630707
24.9271 0.625426
24.9341 0.574185
24.941 0.629587
24.9479 0.623276
24.9549 0.626941
24.9618 0.620272
24.9688 0.628039
24.9757 0.632299
24.9827 0.619467
24.9896 0.61773
24.9966 0.561503
25.0035 0.630088
25.0104 0.626046
25.0174 0.559356
25.0243 0.626926
25.0313 0.635137
25.0382 0.600911
25.0452 0.626322
25.0521 0.628645
25.0591 0.623337
25.066 0.620156
25.0729 0.625765
25.0799 0.624133
25.0868 0.621939
25.0938 0.62094
25.1007 0.598538
25.1077 0.623737
25.1146 0.618735
25.1216 0.614654
25.1285 0.627231
25.1354 0.617264
25.1424 0.62557
25.1493 0.205269
25.1563 0
25.1632 0
25.1702 0
25.1771 0
25.1841 0
25.191 0
25.1979 0
25.2049 0
25.2118 0
25.2188 0
25.2257 0
25.2327 0
25.2396 0
25.2466 0
25.2535 0
25.2604 0
25.2674 0
25.2743 0
25.2813 0
25.2882 0
25.2952 0
25.3021 0
25.3091 0
25.316 0
25.3229 0
25.3299 0
25.3368 0
25.3438 0
25.3507 0
25.3577 0
25.3646 0
25.3716 0
25.3785 0
25.3854 0
25.3924 0
25.3993 0
25.4063 0
25.4132 0
25.4202 0
25.4271 0
25.4341 0
25.441 0
25.4479 0
25.4549 0
25.4618 0
25.4688 0
25.4757 0
25.4827 0
25.4896 0
25.4966 0
25.5035 0
25.5104 0
25.5174 0
25.5243 0
25.5313 0
25.5382 0
25.5452 0
25.5521 0
25.5591 0
25.566 0
25.5729 0
25.5799 0
25.5868 0
25.5938 0
25.6007 0
25.6077 0
25.6146 0
25.6216 0
25.6285 0
25.6354 0
25.6424 0
25.6493 0
25.6563 0
25.6632 0
25.6702 0
25.6771 0
25.6841 0
25.691 0
25.6979 0
25.7049 0
25.7118 0
25.7188 0
25.7257 0
25.7327 0
25.7396 0
25.7466 0
25.7535 0
25.7604 0
25.7674 0
25.7743 0
25.7813 0
25.7882 0
25.7952 0
25.8021 0
25.8091 0
25.816 0
25.8229 0
25.8299 0
25.8368 0
25.8438 0
25.8507 0
25.8577 0
25.8646 0
25.8716 0
25.8785 0
25.8854 0
25.8924 0
25.8993 0
25.9063 0
25.9132 0
25.9202 0
25.9271 0
25.9341 0
25.941 0
25.9479 0
25.9549 0
25.9618 0
25.9688 0
25.9757 0
25.9827 0
25.9896 0
25.9966 0
26.0035 0
26.0104 0
26.0174 0
26.0243 0
26.0313 0
26.0382 0
26.0452 0
26.0521 0
26.0591 0
26.066 0
26.0729 0
26.0799 0
26.0868 0
26.0938 0
26.1007 0
26.1077 0
26.1146 0
26.1216 0
26.1285 0
26.1354 0
26.1424 0
26.1493 0
26.1563 0
26.1632 0
26.1702 0
26.1771 0
26.1841 0
26.191 0
26.1979 0
26.2049 0
26.2118 0
26.2188 0
26.2257 0
26.2327 0
26.2396 0
26.2466 0
26.2535 0
26.2604 0
26.2674 0
26.2743 0
26.2813 0
26.2882 0
26.2952 0
26.3021 0
26.3091 0
26.316 0
26.3229 0
26.3299 0
26.3368 0
26.3438 0
26.3507 0
26.3577 0
26.3646 0
26.3716 0
26.3785 0
26.3854 0
26.3924 0
26.3993 0
26.4063 0
26.4132 0
26.4202 0
26.4271 0
26.4341 0
26.441 0
26.4479 0
26.4549 0
26.4618 0
26.4688 0
26.4757 0
26.4827 0
26.4896 0
26.4966 0
26.5035 0
26.5104 0
26.5174 0
26.5243 0
26.5313 0
26.5382 0
26.5452 0
26.5521 0
26.5591 0
26.566 0
26.5729 0
26.5799 0
26.5868 0
26.5938 0
26.6007 0
26.6077 0
26.6146 0
26.6216 0
26.6285 0
26.6354 0
26.6424 0
26.6493 0
26.6563 0
26.6632 0
26.6702 0
26.6771 0
26.6841 0
26.691 0
26.6979 0
26.7049 0
26.7118 0
26.7188 0
26.7257 0
26.7327 0
26.7396 0
26.7466 0
26.7535 0
26.7604 0
26.7674 0
26.7743 0
26.7813 0
26.7882 0
26.7952 0
26.8021 0
26.8091 0
26.816 0
26.8229 0
26.8299 0
26.8368 0
26.8438 0
26.8507 0
26.8577 0
26.8646 0
26.8716 0
26.8785 0
26.8854 0
26.8924 0
26.8993 0
26.9063 0
26.9132 0
26.9202 0
26.9271 0
26.9341 0
26.941 0
26.9479 0
26.9549 0
26.9618 0
26.9688 0
26.9757 0
26.9827 0
26.9896 0
26.9966 0
27.0035 0
27.0104 0
27.0174 0
27.0243 0
27.0313 0
27.0382 0
27.0452 0
27.0521 0
27.0591 0
27.066 0
27.0729 0
27.0799 0
27.0868 0
27.0938 0
27.1007 0
27.1077 0
27.1146 0
27.1216 0
27.1285 0
27.1354 0
27.1424 0
27.1493 0
27.1563 0
27.1632 0
27.1702 0
27.1771 0
27.1841 0
27.191 0
27.1979 0
27.2049 0
27.2118 0
27.2188 0
27.2257 0
27.2327 0
27.2396 0
27.2466 0
27.2535 0
27.2604 0
27.2674 0
27.2743 0
27.2813 0
27.2882 0
27.2952 0
27.3021 0
27.3091 0
27.316 0
27.3229 0
27.3299 0
27.3368 0
27.3438 0
27.3507 0
27.3577 0
27.3646 0
27.3716 0
27.3785 0
27.3854 0
27.3924 0
27.3993 0
27.4063 0
27.4132 0
27.4202 0
27.4271 0
27.4341 0
27.441 0
27.4479 0
27.4549 0
27.4618 0
27.4688 0
27.4757 0
27.4827 0
27.4896 0
27.4966 0
27.5035 0
27.5104 0
27.5174 0
27.5243 0
27.5313 0
27.5382 0
27.5452 0
27.5521 0
27.5591 0
27.566 0
27.5729 0
27.5799 0
27.5868 0
27.5938 0
27.6007 0
27.6077 0
27.6146 0
27.6216 0
27.6285 0
27.6354 0
27.6424 0
27.6493 0
27.6563 0
27.6632 0
27.6702 0
27.6771 0
27.6841 0
27.691 0
27.6979 0
27.7049 0
27.7118 0
27.7188 0
27.7257 0
27.7327 0
27.7396 0
27.7466 0
27.7535 0
27.7604 0
27.7674 0
27.7743 0
27.7813 0
27.7882 0
27.7952 0
27.8021 0
27.8091 0
27.816 0
27.8229 0
27.8299 0
27.8368 0
27.8438 0
27.8507 0
27.8577 0
27.8646 0
27.8716 0
27.8785 0
27.8854 0
27.8924 0
27.8993 0
27.9063 0
27.9132 0
27.9202 0
27.9271 0
27.9341 0
27.941 0
27.9479 0
27.9549 0
27.9618 0
27.9688 0
27.9757 0
27.9827 0
27.9896 0
27.9966 0
28.0035 0
28.0104 0
28.0174 0
28.0243 0
28.0313 0
28.0382 0
28.0452 0
28.0521 0
28.0591 0
28.066 0.00965737
28.0729 0.609023
28.0799 0.627212
28.0868 0.566717
28.0938 0.628053
28.1007 0.624235
28.1077 0.56497
28.1146 0.630049
28.1216 0.622912
28.1285 0.627536
28.1354 0.0448837
28.1424 0
28.1493 0
28.1563 0.0136042
28.1632 0.62083
28.1702 0.617959
28.1771 0.632463
28.1841 0.630757
28.191 0.00287896
28.1979 0
28.2049 0
28.2118 0
28.2188 0
28.2257 0
28.2327 0
28.2396 0
28.2466 0
28.2535 0
28.2604 0
28.2674 0
28.2743 0
28.2813 0
28.2882 0
28.2952 0
28.3021 0
28.3091 0
28.316 0
28.3229 0
28.3299 0
28.3368 0
28.3438 0
28.3507 0
28.3577 0
28.3646 0
28.3716 0
28.3785 0
28.3854 0
28.3924 0
28.3993 0
28.4063 0
28.4132 0
28.4202 0
28.4271 0
28.4341 0
28.441 0
28.4479 0
28.4549 0
28.4618 0
28.4688 0
28.4757 0
28.4827 0
28.4896 0
28.4966 0
28.5035 0
28.5104 0
28.5174 0
28.5243 0
28.5313 0
28.5382 0
28.5452 0
28.5521 0
28.5591 0
28.566 0
28.5729 0
28.5799 0
28.5868 0
28.5938 0
28.6007 0
28.6077 0
28.6146 0
28.6216 0
28.6285 0
28.6354 0
28.6424 0
28.6493 0
28.6563 0
28.6632 0
28.6702 0
28.6771 0
28.6841 0
28.691 0
28.6979 0
28.7049 0
28.7118 0
28.7188 0
28.7257 0
28.7327 0
28.7396 0
28.7466 0
28.7535 0
28.7604 0
28.7674 0
28.7743 0
28.7813 0
28.7882 0
28.7952 0
28.8021 0
28.8091 0
28.816 0
28.8229 0
28.8299 0
28.8368 0
28.8438 0
28.8507 0
28.8577 0
28.8646 0
28.8716 0
28.8785 0
28.8854 0
28.8924 0
28.8993 0
28.9063 0
28.9132 0
28.9202 0
28.9271 0
28.9341 0
28.941 0
28.9479 0
28.9549 0
28.9618 0
28.9688 0
28.9757 0
28.9827 0
28.9896 0
28.9966 0
29.0035 0
29.0104 0
29.0174 0
29.0243 0
29.0313 0
29.0382 0
29.0452 0
29.0521 0
29.0591 0
29.066 0
29.0729 0
29.0799 0
29.0868 0
29.0938 0
29.1007 0
29.1077 0
29.1146 0
29.1216 0
29.1285 0
29.1354 0
29.1424 0
29.1493 0
29.1563 0
29.1632 0
29.1702 0
29.1771 0
29.1841 0
29.191 0
29.1979 0
29.2049 0
29.2118 0
29.2188 0
29.2257 0
29.2327 0
29.2396 0
29.2466 0
29.2535 0
29.2604 0
29.2674 0
29.2743 0
29.2813 0
29.2882 0
29.2952 0
29.3021 0
29.3091 0
29.316 0
29.3229 0
29.3299 0
29.3368 0
29.3438 0
29.3507 0
29.3577 0
29.3646 0
29.3716 0
29.3785 0
29.3854 0
29.3924 0
29.3993 0
29.4063 0
29.4132 0
29.4202 0
29.4271 0
29.4341 0
29.441 0
29.4479 0
29.4549 0
29.4618 0
29.4688 0
29.4757 0
29.4827 0
29.4896 0
29.4966 0
29.5035 0
29.5104 0
29.5174 0
29.5243 0
29.5313 0
29.5382 0
29.5452 0
29.5521 0
29.5591 0
29.566 0
29.5729 0
29.5799 0
29.5868 0
29.5938 0
29.6007 0
29.6077 0
29.6146 0
29.6216 0
29.6285 0
29.6354 0
29.6424 0
29.6493 0
29.6563 0
29.6632 0
29.6702 0
29.6771 0
29.6841 0
29.691 0
29.6979 0
29.7049 0
29.7118 0
29.7188 0
29.7257 0
29.7327 0
29.7396 0
29.7466 0
29.7535 0
29.7604 0
29.7674 0
29.7743 0
29.7813 0
29.7882 0
29.7952 0
29.8021 0
29.8091 0
29.816 0
29.8229 0
29.8299 0
29.8368 0
29.8438 0
29.8507 0
29.8577 0
29.8646 0
29.8716 0
29.8785 0
29.8854 0
29.8924 0
29.8993 0
29.9063 0
29.9132 0
29.9202 0
29.9271 0
29.9341 0
29.941 0
29.9479 0
29.9549 0
29.9618 0
29.9688 0
29.9757 0
29.9827 0
29.9896 0
29.9966 0
30.0035 0
30.0104 0
30.0174 0
30.0243 0
30.0313 0
30.0382 0
30.0452 0
30.0521 0
30.0591 0
30.066 0
30.0729 0
30.0799 0
30.0868 0
30.0938 0
30.1007 0
30.1077 0
30.1146 0
30.1216 0
30.1285 0
30.1354 0
30.1424 0
30.1493 0
30.1563 0
30.1632 0
30.1702 0
30.1771 0
30.1841 0
30.191 0
30.1979 0
30.2049 0
30.2118 0
30.2188 0
30.2257 0
30.2327 0
30.2396 0
30.2466 0
30.2535 0
30.2604 0
30.2674 0
30.2743 0
30.2813 0
30.2882 0
30.2952 0
30.3021 0
30.3091 0
30.316 0
30.3229 0
30.3299 0
30.3368 0
30.3438 0
30.3507 0
30.3577 0
30.3646 0
30.3716 0
30.3785 0
30.3854 0
30.3924 0
30.3993 0
30.4063 0
30.4132 0
30.4202 0
30.4271 0
30.4341 0
30.441 0
30.4479 0
30.4549 0
30.4618 0
30.4688 0
30.4757 0
30.4827 0
30.4896 0
30.4966 0
30.5035 0
30.5104 0
30.5174 0
30.5243 0
30.5313 0
30.5382 0
30.5452 0
30.5521 0
30.5591 0
30.566 0
30.5729 0
30.5799 0
30.5868 0
30.5938 0
30.6007 0
30.6077 0
30.6146 0
30.6216 0
30.6285 0
30.6354 0
30.6424 0
30.6493 0
30.6563 0
30.6632 0
30.6702 0
30.6771 0
30.6841 0
30.691 0
30.6979 0
30.7049 0
30.7118 0
30.7188 0
30.7257 0
30.7327 0
30.7396 0
30.7466 0
30.7535 0
30.7604 0
30.7674 0
30.7743 0
30.7813 0
30.7882 0
30.7952 0
30.8021 0
30.8091 0
30.816 0
30.8229 0
30.8299 0
30.8368 0
30.8438 0
30.8507 0
30.8577 0
30.8646 0
30.8716 0
30.8785 0
30.8854 0
30.8924 0
30.8993 0
30.9063 0
30.9132 0
30.9202 0
30.9271 0
30.9341 0
30.941 0
30.9479 0
30.9549 0
30.9618 0
30.9688 0
30.9757 0
30.9827 0
30.9896 0
30.9966 0
31.0035 0
31.0104 0
31.0174 0
31.0243 0
31.0313 0
31.0382 0
31.0452 0
31.0521 0
31.0591 0
31.066 0
31.0729 0
31.0799 0
31.0868 0
31.0938 0
31.1007 0
31.1077 0
31.1146 0
31.1216 0
31.1285 0
31.1354 0
31.1424 0
31.1493 0
31.1563 0
31.1632 0
31.1702 0
31.1771 0
31.1841 0
31.191 0
31.1979 0
31.2049 0
31.2118 0
31.2188 0
31.2257 0
31.2327 0
31.2396 0
31.2466 0
31.2535 0
31.2604 0
31.2674 0
31.2743 0
31.2813 0
31.2882 0
31.2952 0
31.3021 0
31.3091 0
31.316 0
31.3229 0
31.3299 0
31.3368 0
31.3438 0
31.3507 0
31.3577 0
31.3646 0
31.3716 0
31.3785 0
31.3854 0
31.3924 0
31.3993 0
31.4063 0
31.4132 0
31.4202 0
31.4271 0
31.4341 0
31.441 0
31.4479 0
31.4549 0
31.4618 0
31.4688 0
31.4757 0
31.4827 0
31.4896 0
31.4966 0
31.5035 0
31.5104 0
31.5174 0
31.5243 0
31.5313 0
31.5382 0
31.5452 0
31.5521 0
31.5591 0
31.566 0
31.5729 0
31.5799 0
31.5868 0
31.5938 0
31.6007 0
31.6077 0
31.6146 0
31.6216 0
31.6285 0
31.6354 0
31.6424 0
31.6493 0
31.6563 0
31.6632 0
31.6702 0
31.6771 0
31.6841 0
31.691 0
31.6979 0
31.7049 0
31.7118 0
31.7188 0
31.7257 0
31.7327 0
31.7396 0
31.7466 0
31.7535 0
31.7604 0
31.7674 0
31.7743 0
31.7813 0
31.7882 0
31.7952 0
31.8021 0
31.8091 0
31.816 0
31.8229 0
31.8299 0
31.8368 0
31.8438 0
31.8507 0
31.8577 0
31.8646 0
31.8716 0
31.8785 0
31.8854 0
31.8924 0
31.8993 0
31.9063 0
31.9132 0
31.9202 0
31.9271 0
31.9341 0
31.941 0
31.9479 0
31.9549 0
31.9618 0
31.9688 0
31.9757 0
31.9827 0
31.9896 0
31.9966 0
32.0035 0
32.0104 0
32.0174 0
32.0243 0
32.0313 0
32.0382 0
32.0452 0
32.0521 0
32.0591 0
32.066 0
32.0729 0
32.0799 0
32.0868 0
32.0938 0
32.1007 0
32.1077 0
32.1146 0
32.1216 0
32.1285 0
32.1354 0
32.1424 0
32.1493 0
32.1563 0
32.1632 0
32.1702 0
32.1771 0
32.1841 0
32.191 0
32.1979 0
32.2049 0
32.2118 0
32.2188 0
32.2257 0
32.2327 0
32.2396 0
32.2466 0
32.2535 0
32.2604 0
32.2674 0
32.2743 0
32.2813 0
32.2882 0
32.2952 0
32.3021 0
32.3091 0
32.316 0
32.3229 0
32.3299 0
32.3368 0
32.3438 0
32.3507 0
32.3577 0
32.3646 0
32.3716 0
32.3785 0
32.3854 0
32.3924 0
32.3993 0
32.4063 0
32.4132 0
32.4202 0
32.4271 0
32.4341 0
32.441 0
32.4479 0
32.4549 0
32.4618 0
32.4688 0
32.4757 0
32.4827 0
32.4896 0
32.4966 0
32.5035 0
32.5104 0
32.5174 0
32.5243 0
32.5313 0
32.5382 0
32.5452 0
32.5521 0
32.5591 0
32.566 0
32.5729 0
32.5799 0
32.5868 0
32.5938 0
32.6007 0
32.6077 0
32.6146 0
32.6216 0
32.6285 0
32.6354 0
32.6424 0
32.6493 0
32.6563 0
32.6632 0
32.6702 0
32.6771 0
32.6841 0
32.691 0
32.6979 0
32.7049 0
32.7118 0
32.7188 0
32.7257 0
32.7327 0
32.7396 0
32.7466 0
32.7535 0
32.7604 0
32.7674 0
32.7743 0
32.7813 0
32.7882 0
32.7952 0
32.8021 0
32.8091 0
32.816 0
32.8229 0
32.8299 0
32.8368 0
32.8438 0
32.8507 0
32.8577 0
32.8646 0
32.8716 0
32.8785 0
32.8854 0
32.8924 0
32.8993 0
32.9063 0
32.9132 0
32.9202 0
32.9271 0
32.9341 0
32.941 0
32.9479 0
32.9549 0
32.9618 0
32.9688 0
32.9757 0
32.9827 0
32.9896 0
32.9966 0
33.0035 0
33.0104 0
33.0174 0.0149518
33.0243 0.586481
33.0313 0.607401
33.0382 0.605621
33.0452 0.60507
33.0521 0.610228
33.0591 0.608885
33.066 0.604359
33.0729 0.615158
33.0799 0.61904
33.0868 0.605953
33.0938 0.615424
33.1007 0.607455
33.1077 0.606597
33.1146 0.60615
33.1216 0.601844
33.1285 0.616387
33.1354 0.608434
33.1424 0.596367
33.1493 0.541142
33.1563 0.620835
33.1632 0.612514
33.1702 0.588043
33.1771 0.617477
33.1841 0.607917
33.191 0.614715
33.1979 0.614898
33.2049 0.618709
33.2118 0.603748
33.2188 0.608821
33.2257 0.605158
33.2327 0.614133
33.2396 0.606993
33.2466 0.618827
33.2535 0.563299
33.2604 0.615265
33.2674 0.606852
33.2743 0.610361
33.2813 0.54367
33.2882 0.597455
33.2952 0.621929
33.3021 0.612737
33.3091 0.59107
33.316 0.608617
33.3229 0.616082
33.3299 0.615522
33.3368 0.603805
33.3438 0.613398
33.3507 0.613254
33.3577 0.544194
33.3646 0.606319
33.3716 0.621295
33.3785 0.612663
33.3855 0.60821
33.3924 0.59907
33.3993 0.613737
33.4063 0.602494
33.4132 0.614094
33.4202 0.540785
33.4271 0.612428
33.4341 0.628847
33.441 0.617819
33.448 0.607686
33.4549 0.598631
33.4618 0.621017
33.4688 0.614585
33.4757 0.604219
33.4827 0.622301
33.4896 0.606145
33.4966 0.608944
33.5035 0.607341
33.5105 0.61779
33.5174 0.623541
33.5243 0.619772
33.5313 0.588334
33.5382 0.608819
33.5452 0.62137
33.5521 0.530179
33.5591 0.610877
33.566 0.610243
33.573 0.619195
33.5799 0.607596
33.5868 0.63097
33.5938 0.619292
33.6007 0.621506
33.6077 0.627417
33.6146 0.605139
33.6216 0.617039
33.6285 0.617898
33.6355 0.628854
33.6424 0.613241
33.6493 0.613897
33.6563 0.62139
33.6632 0.614259
33.6702 0.62337
33.6771 0.616441
33.6841 0.538942
33.691 0.630733
33.698 0.619681
33.7049 0.616381
33.7118 0.620931
33.7188 0.562713
33.7257 0.61753
33.7327 0.616486
33.7396 0.619088
33.7466 0.618432
33.7535 0.611022
33.7605 0.615591
33.7674 0.608784
33.7743 0.60936
33.7813 0.62137
33.7882 0.606553
33.7952 0.610476
33.8021 0.617998
33.8091 0.624899
33.816 0.547378
33.823 0.58593
33.8299 0.614798
33.8368 0.28108
33.8438 0.489047
33.8507 0.616599
33.8577 0.0207087
33.8646 0
33.8716 0
33.8785 0
33.8855 0
33.8924 0
33.8993 0
33.9063 0
33.9132 0
33.9202 0
33.9271 0
33.9341 0
33.941 0
33.948 0
33.9549 0
33.9618 0
33.9688 0
33.9757 0
33.9827 0
33.9896 0
33.9966 0
34.0035 0
34.0105 0
34.0174 0
34.0243 0
34.0313 0
34.0382 0
34.0452 0.0109071
34.0521 0.618088
34.0591 0.610915
34.066 0.612602
34.073 0.614327
34.0799 0.618066
34.0868 0.611176
34.0938 0.616495
34.1007 0.615847
34.1077 0.603379
34.1146 0.609562
34.1216 0.622364
34.1285 0.625783
34.1355 0.616595
34.1424 0.610967
34.1493 0.619355
34.1563 0.625866
34.1632 0.598651
34.1702 0.623092
34.1771 0.608661
34.1841 0.544053
34.191 0.614696
34.198 0.561034
34.2049 0.611845
34.2118 0.611899
34.2188 0.614296
34.2257 0.611364
34.2327 0.606953
34.2396 0.618248
34.2466 0.608754
34.2535 0.615609
34.2605 0.598458
34.2674 0.620272
34.2743 0.615379
34.2813 0.619447
34.2882 0.609163
34.2952 0.614458
34.3021 0.613568
34.3091 0.614714
34.316 0.551411
34.323 0.617829
34.3299 0.62524
34.3368 0.616617
34.3438 0.616609
34.3507 0.615801
34.3577 0.627778
34.3646 0.593918
34.3716 0.619148
34.3785 0.620018
34.3855 0.597759
34.3924 0.624384
34.3993 0.62163
34.4063 0.614202
34.4132 0.58712
34.4202 0.620108
34.4271 0.619766
34.4341 0.622484
34.441 0.612483
34.448 0.522611
34.4549 0.62029
34.4618 0.616038
34.4688 0.626278
34.4757 0.618575
34.4827 0.616202
34.4896 0.613613
34.4966 0.623806
34.5035 0.593896
34.5105 0.619855
34.5174 0.613565
34.5243 0.619932
34.5313 0.623659
34.5382 0.609264
34.5452 0.613992
34.5521 0.610572
34.5591 0.601101
34.566 0.61457
34.573 0.620766
34.5799 0.616654
34.5868 0.546502
34.5938 0.613984
34.6007 0.613974
34.6077 0.625238
34.6146 0.608563
34.6216 0.630629
34.6285 0.611487
34.6355 0.625169
34.6424 0.622536
34.6493 0.618525
34.6563 0.628007
34.6632 0.535279
34.6702 0.594559
34.6771 0.615164
34.6841 0.616513
34.691 0.627228
34.698 0.465026
34.7049 0.609637
34.7118 0.543604
34.7188 0.554876
34.7257 0.617652
34.7327 0.616152
34.7396 0.62443
34.7466 0.619458
34.7535 0.627001
34.7605 0.620479
34.7674 0.615349
34.7743 0.611065
34.7813 0.606912
34.7882 0.622325
34.7952 0.620096
34.8021 0.590579
34.8091 0.613523
34.816 0.599809
34.823 0.615445
34.8299 0.62346
34.8368 0.623284
34.8438 0.548559
34.8507 0.620012
34.8577 0.622117
34.8646 0.620588
34.8716 0.616874
34.8785 0.599626
34.8855 0.625881
34.8924 0.617246
34.8993 0.617398
34.9063 0.621597
34.9132 0.617863
34.9202 0.628252
34.9271 0.616318
34.9341 0.62426
34.941 0.61798
34.948 0.628681
34.9549 0.620334
34.9618 0.61875
34.9688 0.614748
34.9757 0.601002
34.9827 0.557677
34.9896 0.127155
34.9966 0.174888
35.0035 0.625602
35.0105 0.626911
35.0174 0.621618
35.0243 0.621355
35.0313 0.627068
35.0382 0.611589
35.0452 0.620335
35.0521 0.615334
35.0591 0.622678
35.066 0.620329
35.073 0.622498
35.0799 0.629965
35.0868 0.623023
35.0938 0.615128
35.1007 0.623207
35.1077 0.606188
35.1146 0.618163
35.1216 0.622655
35.1285 0.618899
35.1355 0.550921
35.1424 0.616027
35.1493 0.594525
35.1563 0.618781
35.1632 0.543404
35.1702 0.615183
35.1771 0.606818
35.1841 0.624896
35.191 0.625413
35.198 0.613192
35.2049 0.613009
35.2118 0.624068
35.2188 0.623973
35.2257 0.617127
35.2327 0.614998
35.2396 0.604199
35.2466 0.619329
35.2535 0.615974
35.2605 0.607011
35.2674 0.547786
35.2743 0.620475
35.2813 0.604628
35.2882 0.619865
35.2952 0.605647
35.3021 0.621281
35.3091 0.563461
35.316 0.628127
35.323 0.623756
35.3299 0.626142
35.3368 0.618453
35.3438 0.595752
35.3507 0.621715
35.3577 0.621327
35.3646 0.617585
35.3716 0.61644
35.3785 0.601869
35.3855 0.625421
35.3924 0.61147
35.3993 0.550792
35.4063 0.614163
35.4132 0.606856
35.4202 0.615623
35.4271 0.613645
35.4341 0.613907
35.441 0.617937
35.448 0.622583
35.4549 0.616955
35.4618 0.560445
35.4688 0.613424
35.4757 0.613502
35.4827 0.623238
35.4896 0.617898
35.4966 0.627073
35.5035 0.597445
35.5105 0.627219
35.5174 0.614644
35.5243 0.614637
35.5313 0.623187
35.5382 0.55165
35.5452 0.629226
35.5521 0.620005
35.5591 0.61382
35.566 0.606043
35.573 0.618508
35.5799 0.621371
35.5868 0.615168
35.5938 0.626213
35.6007 0.617269
35.6077 0.631512
35.6146 0.628885
35.6216 0.62608
35.6285 0.621404
35.6355 0.619193
35.6424 0.627255
35.6493 0.618397
35.6563 0.621374
35.6632 0.613171
35.6702 0.550793
35.6771 0.614754
35.6841 0.609157
35.691 0.621708
35.698 0.624658
35.7049 0.616166
35.7118 0.624973
35.7188 0.615906
35.7257 0.618314
35.7327 0.621382
35.7396 0.612731
35.7466 0.613426
35.7535 0.62892
35.7605 0.605783
35.7674 0.634488
35.7743 0.623552
35.7813 0.62077
35.7882 0.608357
35.7952 0.620594
35.8021 0.625762
35.8091 0.549763
35.816 0.598248
35.823 0.615927
35.8299 0.62064
35.8368 0.63437
35.8438 0.617494
35.8507 0.617391
35.8577 0.622325
35.8646 0.622486
35.8716 0.631782
35.8785 0.617957
35.8855 0.62983
35.8924 0.617519
35.8993 0.62362
35.9063 0.618714
35.9132 0.615908
35.9202 0.604646
35.9271 0.609157
35.9341 0.558059
35.941 0.543253
35.948 0.61971
35.9549 0.616967
35.9618 0.621321
35.9688 0.622077
35.9757 0.622864
35.9827 0.63615
35.9896 0.635544
35.9966 0.565217
36.0035 0.621019
36.0105 0.629816
36.0174 0.619494
36.0243 0.0127028
36.0313 0.350172
36.0382 0.616581
36.0452 0.61814
36.0521 0.616144
36.0591 0.622314
36.066 0.629714
36.073 0.627717
36.0799 0.631594
36.0868 0.626823
36.0938 0.617835
36.1007 0.618208
36.1077 0.619877
36.1146 0.627351
36.1216 0.618928
36.1285 0.619705
36.1355 0.625172
36.1424 0.618725
36.1493 0.614164
36.1563 0.628112
36.1632 0.552813
36.1702 0.601529
36.1771 0.623164
36.1841 0.625981
36.191 0.619144
36.198 0.627215
36.2049 0.417359
36.2118 0.614558
36.2188 0.619204
36.2257 0.620932
36.2327 0.620441
36.2396 0.591528
36.2466 0.627625
36.2535 0.629982
36.2605 0.624641
36.2674 0.619078
36.2743 0.623184
36.2813 0.62553
36.2882 0.632151
36.2952 0.618291
36.3021 0.557143
36.3091 0.619486
36.316 0.616956
36.323 0.60922
36.3299 0.619874
36.3368 0.624299
36.3438 0.609135
36.3507 0.635153
36.3577 0.621766
36.3646 0.618421
36.3716 0.613023
36.3785 0.612061
36.3855 0.612165
36.3924 0.638624
36.3993 0.627854
36.4063 0.62002
36.4132 0.624264
36.4202 0.612083
36.4271 0.620979
36.4341 0.615731
36.441 0.561831
36.448 0.613348
36.4549 0.614412
36.4618 0.62228
36.4688 0.619851
36.4757 0.6265
36.4827 0.619735
36.4896 0.622099
36.4966 0.615734
36.5035 0.611165
36.5105 0.629219
36.5174 0.613073
36.5243 0.622031
36.5313 0.620324
36.5382 0.625436
36.5452 0.622897
36.5521 0.612545
36.5591 0.620981
36.566 0.623095
36.573 0.554734
36.5799 0.596085
36.5868 0.620166
36.5938 0.602376
36.6007 0.629288
36.6077 0.628127
36.6146 0.625395
36.6216 0.61111
36.6285 0.635142
36.6355 0.619739
36.6424 0.626667
36.6493 0.572227
36.6563 0.629632
36.6632 0.622526
36.6702 0.629705
36.6771 0.617392
36.6841 0.620065
36.691 0.625567
36.698 0.626575
36.7049 0.620112
36.7118 0.55258
36.7188 0.616105
36.7257 0.616352
36.7327 0.624438
36.7396 0.610367
36.7466 0.612306
36.7535 0.616547
36.7605 0.625055
36.7674 0.619967
36.7743 0.615927
36.7813 0.619921
36.7882 0.630108
36.7952 0.61858
36.8021 0.615336
36.8091 0.612446
36.816 0.624326
36.823 0.62105
36.8299 0.626953
36.8368 0.622015
36.8438 0.546461
36.8507 0.61528
36.8577 0.617279
36.8646 0.63822
36.8716 0.614742
36.8785 0.610957
36.8855 0.615206
36.8924 0.630606
36.8993 0.611354
36.9063 0.593819
36.9132 0.628551
36.9202 0.622426
36.9271 0.612517
36.9341 0.623764
36.941 0.627376
36.948 0.62131
36.9549 0.624175
36.9618 0.624141
36.9688 0.604824
36.9757 0.619468
36.9827 0.544129
36.9896 0.622189
36.9966 0.623952
37.0035 0.620724
37.0105 0.622537
37.0174 0.616471
37.0243 0.618533
37.0313 0.623073
37.0382 0.630057
37.0452 0.624887
37.0521 0.610795
37.0591 0.627945
37.066 0.627905
37.073 0.621394
37.0799 0.623025
37.0868 0.62734
37.0938 0.618759
37.1007 0.623435
37.1077 0.633352
37.1146 0.55619
37.1216 0.615492
37.1285 0.618202
37.1355 0.62196
37.1424 0.625558
37.1493 0.619861
37.1563 0.624826
37.1632 0.618742
37.1702 0.610744
37.1771 0.625089
37.1841 0.620978
37.191 0.616695
37.198 0.618929
37.2049 0.619483
37.2118 0.581772
37.2188 0.611721
37.2257 0.628514
37.2327 0.622653
37.2396 0.614232
37.2466 0.595425
37.2535 0.55714
37.2605 0.605803
37.2674 0.630733
37.2743 0.629244
37.2813 0.619464
37.2882 0.625063
37.2952 0.622181
37.3021 0.625301
37.3091 0.61466
37.316 0.616073
37.323 0.627629
37.3299 0.617354
37.3368 0.634116
37.3438 0.628463
37.3507 0.630888
37.3577 0.626712
37.3646 0.632585
37.3716 0.611304
37.3785 0.570825
37.3855 0.627175
37.3924 0.566826
37.3993 0.617887
37.4063 0.617557
37.4132 0.620914
37.4202 0.620695
37.4271 0.621715
37.4341 0.613168
37.441 0.619755
37.448 0.624176
37.4549 0.624223
37.4618 0.627489
37.4688 0.630041
37.4757 0.604486
37.4827 0.604397
37.4896 0.613015
37.4966 0.612807
37.5035 0.631566
37.5105 0.605769
37.5174 0.62637
37.5243 0.537038
37.5313 0.619102
37.5382 0.624307
37.5452 0.617902
37.5521 0.61957
37.5591 0.627468
37.566 0.62817
37.573 0.6238
37.5799 0.618947
37.5868 0.629311
37.5938 0.633471
37.6007 0.615387
37.6077 0.637891
37.6146 0.621647
37.6216 0.623184
37.6285 0.607039
37.6355 0.620712
37.6424 0.635049
37.6493 0.62311
37.6563 0.615259
37.6632 0.548232
37.6702 0.630383
37.6771 0.631847
37.6841 0.620978
37.691 0.623181
37.698 0.626113
37.7049 0.629268
37.7118 0.625105
37.7188 0.62818
37.7257 0.616701
37.7327 0.620497
37.7396 0.625572
37.7466 0.620729
37.7535 0.628933
37.7605 0.617162
37.7674 0.616023
37.7743 0.615145
37.7813 0.615
37.7882 0.622627
37.7952 0.537384
37.8021 0.627851
37.8091 0.601067
37.816 0.624175
37.823 0.616129
37.8299 0.615473
37.8368 0.622269
37.8438 0.637544
37.8507 0.613565
37.8577 0.613397
37.8646 0.602143
37.8716 0.617535
37.8785 0.618795
37.8855 0.620389
37.8924 0.628923
37.8993 0.624701
37.9063 0.625792
37.9132 0.633549
37.9202 0.625715
37.9271 0.614883
37.9341 0.552147
37.941 0.623808
37.948 0.605618
37.9549 0.629223
37.9618 0.620624
37.9688 0.612198
37.9757 0.623661
37.9827 0.620147
37.9896 0.618227
37.9966 0.630227
38.0035 0.622211
38.0105 0.626308
38.0174 0.618973
38.0243 0.630587
38.0313 0.627024
38.0382 0.613823
38.0452 0.61848
38.0521 0.624012
38.0591 0.617989
38.066 0.609566
38.073 0.560722
38.0799 0.625064
38.0868 0.604561
38.0938 0.619581
38.1007 0.621974
38.1077 0.622554
38.1146 0.619883
38.1216 0.614322
38.1285 0.619686
38.1355 0.624537
38.1424 0.622559
38.1493 0.619121
38.1563 0.620465
38.1632 0.619712
38.1702 0.619874
38.1771 0.630887
38.1841 0.619875
38.191 0.63102
38.198 0.62401
38.2049 0.557293
38.2118 0.622905
38.2188 0.620856
38.2257 0.627269
38.2327 0.629023
38.2396 0.620596
38.2466 0.629015
38.2535 0.625841
38.2605 0.622026
38.2674 0.606087
38.2743 0.627222
38.2813 0.628097
38.2882 0.607326
38.2952 0.612177
38.3021 0.624947
38.3091 0.614682
38.316 0.625626
38.323 0.628272
38.3299 0.614586
38.3368 0.621671
38.3438 0.556047
38.3507 0.608664
38.3577 0.616103
38.3646 0.628655
38.3716 0.623465
38.3785 0.537698
38.3855 0.622499
38.3924 0.626682
38.3993 0.61975
38.4063 0.629031
38.4132 0.603129
38.4202 0.612796
38.4271 0.634624
38.4341 0.631064
38.441 0.624114
38.448 0.613713
38.4549 0.621542
38.4618 0.61857
38.4688 0.618599
38.4757 0.621858
38.4827 0.549533
38.4896 0.627808
38.4966 0.624959
38.5035 0.620506
38.5105 0.628715
38.5174 0.608803
38.5243 0.619037
38.5313 0.621749
38.5382 0.609974
38.5452 0.588301
38.5521 0.633819
38.5591 0.620324
38.566 0.629109
38.573 0.620806
38.5799 0.599075
38.5868 0.622537
38.5938 0.611748
38.6007 0.626425
38.6077 0.609991
38.6146 0.551719
38.6216 0.625173
38.6285 0.617067
38.6355 0.624543
38.6424 0.624504
38.6493 0.559211
38.6563 0.62086
38.6632 0.620096
38.6702 0.621158
38.6771 0.623304
38.6841 0.615266
38.691 0.632121
38.698 0.628047
38.7049 0.627604
38.7118 0.621423
38.7188 0.618699
38.7257 0.613686
38.7327 0.621779
38.7396 0.592652
38.7466 0.621426
38.7535 0.506866
38.7605 0.618419
38.7674 0.621085
38.7743 0.627253
38.7813 0.617345
38.7882 0.61804
38.7952 0.616368
38.8021 0.558594
38.8091 0.628526
38.816 0.602189
38.823 0.619129
38.8299 0.626963
38.8368 0.619493
38.8438 0.619321
38.8507 0.626605
38.8577 0.619086
38.8646 0.622053
38.8716 0.633435
38.8785 0.631047
38.8855 0.547596
38.8924 0.621351
38.8993 0.620919
38.9063 0.634124
38.9132 0.620263
38.9202 0.623963
38.9271 0.614463
38.9341 0.62488
38.941 0.625675
38.948 0.622538
38.9549 0.567083
38.9618 0.625916
38.9688 0.621337
38.9757 0.62372
38.9827 0.627973
38.9896 0.615697
38.9966 0.622799
39.0035 0.613811
39.0105 0.625511
39.0174 0.559218
39.0243 0.489788
39.0313 0.561122
39.0382 0.586603
39.0452 0.598205
39.0521 0.610595
39.0591 0.621985
39.066 0.62372
39.073 0.623739
39.0799 0.613485
39.0868 0.5951
39.0938 0.616339
39.1007 0.615782
39.1077 0.63063
39.1146 0.621614
39.1216 0.634147
39.1285 0.626781
39.1355 0.621682
39.1424 0.627273
39.1493 0.616929
39.1563 0.62006
39.1632 0.55973
39.1702 0.620584
39.1771 0.626713
39.1841 0.623512
39.191 0.624638
39.198 0.622236
39.2049 0.637736
39.2118 0.623596
39.2188 0.636183
39.2257 0.622269
39.2327 0.63183
39.2396 0.613938
39.2466 0.610171
39.2535 0.62698
39.2605 0.610964
39.2674 0.622933
39.2743 0.624612
39.2813 0.631082
39.2882 0.634633
39.2952 0.557494
39.3021 0.626252
39.3091 0.634383
39.316 0.618605
39.323 0.605665
39.3299 0.61232
39.3368 0.62722
39.3438 0.632548
39.3507 0.625832
39.3577 0.606447
39.3646 0.613999
39.3716 0.618542
39.3785 0.615899
39.3855 0.623372
39.3924 0.630205
39.3993 0.606598
39.4063 0.628589
39.4132 0.627742
39.4202 0.626976
39.4271 0.629922
39.4341 0.555595
39.441 0.611176
39.448 0.613964
39.4549 0.624962
39.4618 0.623972
39.4688 0.623485
39.4757 0.636025
39.4827 0.623498
39.4896 0.625402
39.4966 0.619044
39.5035 0.622069
39.5105 0.630867
39.5174 0.61966
39.5243 0.622733
39.5313 0.617099
39.5382 0.643532
39.5452 0.622116
39.5521 0.617343
39.5591 0.592819
39.566 0.620848
39.573 0.55954
39.5799 0.630907
39.5868 0.615109
39.5938 0.616056
39.6007 0.620188
39.6077 0.617061
39.6146 0.631381
39.6216 0.632483
39.6285 0.608036
39.6355 0.62688
39.6424 0.624484
39.6493 0.634616
39.6563 0.633175
39.6632 0.628032
39.6702 0.619243
39.6771 0.624854
39.6841 0.599599
39.691 0.623107
39.698 0.629209
39.7049 0.547231
39.7118 0.636314
39.7188 0.595907
39.7257 0.639264
39.7327 0.624583
39.7396 0.61912
39.7466 0.627998
39.7535 0.606954
39.7605 0.619983
39.7674 0.617048
39.7743 0.601457
39.7813 0.626671
39.7882 0.626054
39.7952 0.623378
39.8021 0.547269
39.8091 0.631954
39.816 0.625756
39.823 0.624824
39.8299 0.632794
39.8368 0.610627
39.8438 0.549433
39.8507 0.62005
39.8577 0.622954
39.8646 0.616409
39.8716 0.625355
39.8785 0.623404
39.8855 0.641891
39.8924 0.617564
39.8993 0.635267
39.9063 0.617149
39.9132 0.631595
39.9202 0.542335
39.9271 0.618736
39.9341 0.628266
39.941 0.626606
39.948 0.617859
39.9549 0.627707
39.9618 0.61796
39.9688 0.620748
39.9757 0.610333
39.9827 0.556207
39.9896 0.633051
39.9966 0.618756
40.0035 0.619885
40.0105 0.626257
40.0174 0.61866
40.0243 0.618016
40.0313 0.620229
40.0382 0.612134
40.0452 0.628973
40.0521 0.617514
40.0591 0.629486
40.066 0.621181
40.073 0.62756
40.0799 0.62
40.0868 0.603995
40.0938 0.623419
40.1007 0.612468
40.1077 0.607604
40.1146 0.554359
40.1216 0.620579
40.1285 0.629999
40.1355 0.606827
40.1424 0.634066
40.1493 0.626063
40.1563 0.231831
40.1632 0
40.1702 0
40.1771 0.396373
40.1841 0.617833
40.191 0.610508
40.198 0.617662
40.2049 0.619601
40.2118 0.63054
40.2188 0.624529
40.2257 0.60878
40.2327 0.620301
40.2396 0.622222
40.2466 0.624761
40.2535 0.623368
40.2605 0.624277
40.2674 0.627744
40.2743 0.620758
40.2813 0.623624
40.2882 0.621453
40.2952 0.561727
40.3021 0.617937
40.3091 0.556685
40.316 0.624063
40.323 0.613814
40.3299 0.620662
40.3368 0.624674
40.3438 0.615465
40.3507 0.61842
40.3577 0.629635
40.3646 0.627565
40.3716 0.611802
40.3785 0.627296
40.3855 0.61007
40.3924 0.612644
40.3993 0.626357
40.4063 0.617653
40.4132 0.621749
40.4202 0.630557
40.4271 0.635784
40.4341 0.626308
40.441 0.620017
40.448 0.545871
40.4549 0.62215
40.4618 0.626298
40.4688 0.623911
40.4757 0.614392
40.4827 0.614283
40.4896 0.62035
40.4966 0.618243
40.5035 0.575883
40.5105 0.632385
40.5174 0.628254
40.5243 0.62295
40.5313 0.625026
40.5382 0.621883
40.5452 0.620967
40.5521 0.568311
40.5591 0.611284
40.566 0.598202
40.573 0.631899
40.5799 0.240555
40.5868 0.550178
40.5938 0.628067
40.6007 0.614588
40.6077 0.613532
40.6146 0.62848
40.6216 0.606907
40.6285 0.619959
40.6355 0.638379
40.6424 0.620385
40.6493 0.622645
40.6563 0.624948
40.6632 0.617628
40.6702 0.619524
40.6771 0.638036
40.6841 0.629965
40.691 0.617558
40.698 0.606838
40.7049 0.636622
40.7118 0.62165
40.7188 0.548475
40.7257 0.620919
40.7327 0.61775
40.7396 0.63127
40.7466 0.617716
40.7535 0.616772
40.7605 0.630641
40.7674 0.629037
40.7743 0.607778
40.7813 0.620304
40.7882 0.624573
40.7952 0.631832
40.8021 0.612508
40.8091 0.616715
40.816 0.619605
40.823 0.608912
40.8299 0.620927
40.8368 0.623171
40.8438 0.628978
40.8507 0.61757
40.8577 0.546671
40.8646 0.0359242
40.8716 0
40.8785 0
40.8855 0
40.8924 0
40.8993 0
40.9063 0
40.9132 0
40.9202 0
40.9271 0
40.9341 0
40.941 0
40.948 0
40.9549 0
40.9618 0
40.9688 0
40.9757 0
40.9827 0
40.9896 0
40.9966 0
41.0035 0
41.0105 0
41.0174 0
41.0243 0
41.0313 0
41.0382 0
41.0452 0
41.0521 0
41.0591 0
41.066 0
41.073 0.279307
41.0799 0.621213
41.0868 0.631831
41.0938 0.620303
41.1007 0.613965
41.1077 0.626461
41.1146 0.624024
41.1216 0.622227
41.1285 0.367471
41.1355 0.633822
41.1424 0.626473
41.1493 0.627782
41.1563 0.612722
41.1632 0.630362
41.1702 0.627
41.1771 0.624081
41.1841 0.621181
41.191 0.623153
41.198 0.612388
41.2049 0.632061
41.2118 0.632985
41.2188 0.631
41.2257 0.625739
41.2327 0.626595
41.2396 0.621224
41.2466 0.620761
41.2535 0.608228
41.2605 0.600501
41.2674 0.555203
41.2743 0.619223
41.2813 0.632474
41.2882 0.61775
41.2952 0.561702
41.3021 0.618234
41.3091 0.629093
41.316 0.629123
41.323 0.625245
41.3299 0.625441
41.3368 0.62857
41.3438 0.627138
41.3507 0.622687
41.3577 0.635196
41.3646 0.617435
41.3716 0.619913
41.3785 0.626611
41.3855 0.641953
41.3924 0.623788
41.3993 0.624623
41.4063 0.540811
41.4132 0.614434
41.4202 0.613917
41.4271 0.619657
41.4341 0.626105
41.441 0.6294
41.448 0.610819
41.4549 0.624536
41.4618 0.624643
41.4688 0.629
41.4757 0.62551
41.4827 0.614993
41.4896 0.622665
41.4966 0.604775
41.5035 0.615695
41.5105 0.616344
41.5174 0.629763
41.5243 0.621331
41.5313 0.634907
41.5382 0.586293
41.5452 0.583321
41.5521 0.618677
41.5591 0.612999
41.566 0.62129
41.573 0.621848
41.5799 0.627397
41.5868 0.603807
41.5938 0.622725
41.6007 0.613237
41.6077 0.62485
41.6146 0.595962
41.6216 0.621822
41.6285 0.628123
41.6355 0.62136
41.6424 0.631994
41.6493 0.618132
41.6563 0.610976
41.6632 0.620144
41.6702 0.634418
41.6771 0.527727
41.6841 0.642618
41.691 0.619448
41.698 0.63005
41.7049 0.62928
41.7118 0.628929
41.7188 0.615928
41.7257 0.620365
41.7327 0.620801
41.7396 0.413154
41.7466 0
41.7535 0
41.7605 0
41.7674 0.571237
41.7743 0.624023
41.7813 0.624754
41.7882 0.622247
41.7952 0.616833
41.8021 0.61755
41.8091 0.61973
41.816 0.630395
41.823 0.603459
41.8299 0.631721
41.8368 0.601637
41.8438 0.633882
41.8507 0.628317
41.8577 0.629316
41.8646 0.615298
41.8716 0.619581
41.8785 0.631481
41.8855 0.618396
41.8924 0.622614
41.8993 0.548912
41.9063 0.620324
41.9132 0.625697
41.9202 0.625573
41.9271 0.628738
41.9341 0.618491
41.941 0.617315
41.948 0.629641
41.9549 0.620418
41.9618 0.621197
41.9688 0.627828
41.9757 0.641385
41.9827 0.628455
41.9896 0.617591
41.9966 0.62098
42.0035 0.627862
42.0105 0.625021
42.0174 0.621618
42.0243 0.630636
42.0313 0.615559
42.0382 0.544839
42.0452 0.621097
42.0521 0.63054
42.0591 0.622271
42.066 0.620969
42.073 0.626601
42.0799 0.628032
42.0868 0.627908
42.0938 0.618286
42.1007 0.639556
42.1077 0.613584
42.1146 0.572476
42.1216 0.605608
42.1285 0.62596
42.1355 0.626326
42.1424 0.625795
42.1493 0.620316
42.1563 0.63295
42.1632 0.626609
42.1702 0.629388
42.1771 0.560032
42.1841 0.62331
42.191 0.613741
42.198 0.616563
42.2049 0.628518
42.2118 0.626113
42.2188 0.621736
42.2257 0.602322
42.2327 0.608384
42.2396 0.552968
42.2466 0.63657
42.2535 0.620906
42.2605 0.619032
42.2674 0.628221
42.2743 0.628395
42.2813 0.624168
42.2882 0.63024
42.2952 0.626216
42.3021 0.625433
42.3091 0.608836
42.316 0.558462
42.323 0.625332
42.3299 0.614836
42.3368 0.622469
42.3438 0.635026
42.3507 0.634172
42.3577 0.614753
42.3646 0.631721
42.3716 0.605356
42.3785 0.623254
42.3855 0.619698
42.3924 0.609451
42.3993 0.610623
42.4063 0.632256
42.4132 0.635665
42.4202 0.624235
42.4271 0.631973
42.4341 0.616555
42.441 0.565267
42.448 0.618251
42.4549 0.571215
42.4618 0.632876
42.4688 0.618834
42.4757 0.611652
42.4827 0.604204
42.4896 0.622732
42.4966 0.632656
42.5035 0.631303
42.5105 0.619758
42.5174 0.59538
42.5243 0.616538
42.5313 0.615804
42.5382 0.623934
42.5452 0.619571
42.5521 0.639795
42.5591 0.627672
42.566 0.624815
42.573 0.628339
42.5799 0.622302
42.5868 0.557102
42.5938 0.615367
42.6007 0.619562
42.6077 0.627223
42.6146 0.617706
42.6216 0.626286
42.6285 0.624568
42.6355 0.622046
42.6424 0.623185
42.6493 0.628905
42.6563 0.620682
42.6632 0.623956
42.6702 0.623605
42.6771 0.622893
42.6841 0.618707
42.691 0.620049
42.698 0.626901
42.7049 0.632512
42.7118 0.595479
42.7188 0.618914
42.7257 0.551767
42.7327 0.637331
42.7396 0.621568
42.7466 0.619486
42.7535 0.615751
42.7605 0.613724
42.7674 0.610648
42.7743 0.622272
42.7813 0.620807
42.7882 0.626334
42.7952 0.623307
42.8021 0.629954
42.8091 0.62715
42.816 0.623592
42.823 0.622394
42.8299 0.630557
42.8368 0.618364
42.8438 0.618734
42.8507 0.617378
42.8577 0.623388
42.8646 0.568623
42.8716 0.625883
42.8785 0.623468
42.8855 0.635368
42.8924 0.60975
42.8993 0.627408
42.9063 0.626598
42.9132 0.628636
42.9202 0.624544
42.9271 0.632217
42.9341 0.628685
42.941 0.624394
42.948 0.622184
42.9549 0.594405
42.9618 0.621377
42.9688 0.633349
42.9757 0.627304
42.9827 0.62595
42.9896 0.622462
42.9966 0.618475
43.0035 0.549161
43.0105 0.624671
43.0174 0.635392
43.0243 0.619208
43.0313 0.631061
43.0382 0.623393
43.0452 0.628947
43.0521 0.625792
43.0591 0.618565
43.066 0.616943
43.073 0.623054
43.0799 0.607566
43.0868 0.632608
43.0938 0.622995
43.1007 0.628693
43.1077 0.556497
43.1146 0.624972
43.1216 0.630491
43.1285 0.609097
43.1355 0.560736
43.1424 0.603955
43.1493 0.622947
43.1563 0.627714
43.1632 0.628716
43.1702 0.564586
43.1771 0.620152
43.1841 0.623152
43.191 0.620492
43.198 0.630286
43.2049 0.622872
43.2118 0.631939
43.2188 0.621493
43.2257 0.627625
43.2327 0.62093
43.2396 0.605873
43.2466 0.622685
43.2535 0.599872
43.2605 0.624576
43.2674 0.619449
43.2743 0.547296
43.2813 0.629469
43.2882 0.627243
43.2952 0.615501
43.3021 0.619646
43.3091 0.633897
43.316 0.624033
43.323 0.617457
43.3299 0.621237
43.3368 0.622106
43.3438 0.626711
43.3507 0.625955
43.3577 0.61227
43.3646 0.626823
43.3716 0.613878
43.3785 0.617373
43.3855 0.620735
43.3924 0.632849
43.3993 0.628301
43.4063 0.623879
43.4132 0.557454
43.4202 0.627254
43.4271 0.623639
43.4341 0.625457
43.441 0.622405
43.448 0.617275
43.4549 0.625596
43.4618 0.634551
43.4688 0.628111
43.4757 0.629933
43.4827 0.628063
43.4896 0.61955
43.4966 0.627376
43.5035 0.632269
43.5105 0.6191
43.5174 0.625454
43.5243 0.633422
43.5313 0.630513
43.5382 0.618811
43.5452 0.618827
43.5521 0.538968
43.5591 0.61168
43.566 0.634988
43.573 0.601779
43.5799 0.624033
43.5868 0.624657
43.5938 0.630791
43.6007 0.617588
43.6077 0.639591
43.6146 0.630703
43.6216 0.613847
43.6285 0.626094
43.6355 0.62947
43.6424 0.629258
43.6493 0.618866
43.6563 0.627294
43.6632 0.629441
43.6702 0.623276
43.6771 0.622896
43.6841 0.636338
43.691 0.554583
43.698 0.61554
43.7049 0.622206
43.7118 0.622174
43.7188 0.621418
43.7257 0.63389
43.7327 0.624649
43.7396 0.624691
43.7466 0.60009
43.7535 0.625033
43.7605 0.630238
43.7674 0.631942
43.7743 0.622953
43.7813 0.620998
43.7882 0.611713
43.7952 0.621537
43.8021 0.6387
43.8091 0.627919
43.816 0.619518
43.823 0.628739
43.8299 0.541255
43.8368 0.631964
43.8438 0.624769
43.8507 0.619142
43.8577 0.616939
43.8646 0.63117
43.8716 0.629511
43.8785 0.615055
43.8855 0.621637
43.8924 0.626746
43.8993 0.624867
43.9063 0.625482
43.9132 0.630381
43.9202 0.620946
43.9271 0.622028
43.9341 0.624497
43.941 0.619773
43.948 0.632445
43.9549 0.628285
43.9618 0.577393
43.9688 0.616176
43.9757 0.624173
43.9827 0.631533
43.9896 0.62086
43.9966 0.617243
44.0035 0.604811
44.0105 0.619174
44.0174 0.628441
44.0243 0.633864
44.0313 0.615737
44.0382 0.617153
44.0452 0.633441
44.0521 0.624768
44.0591 0.62259
44.066 0.62095
44.073 0.624492
44.0799 0.630426
44.0868 0.614983
44.0938 0.639158
44.1007 0.551635
44.1077 0.616457
44.1146 0.614023
44.1216 0.625345
44.1285 0.625928
44.1355 0.60774
44.1424 0.626146
44.1493 0.618956
44.1563 0.632237
44.1632 0.620854
44.1702 0.617689
44.1771 0.631675
44.1841 0.617968
44.191 0.622106
44.198 0.627732
44.2049 0.623032
44.2118 0.627498
44.2188 0.62574
44.2257 0.631775
44.2327 0.631891
44.2396 0.558361
44.2466 0.638429
44.2535 0.62281
44.2605 0.613679
44.2674 0.61708
44.2743 0.629617
44.2813 0.623944
44.2882 0.628292
44.2952 0.62235
44.3021 0.626626
44.3091 0.63611
44.316 0.624912
44.323 0.630159
44.3299 0.619218
44.3368 0.627286
44.3438 0.620776
44.3507 0.62635
44.3577 0.619928
44.3646 0.627984
44.3716 0.627861
44.3785 0.559222
44.3855 0.622971
44.3924 0.616471
44.3993 0.623804
44.4063 0.626025
44.4132 0.605937
44.4202 0.633696
44.4271 0.624837
44.4341 0.624062
44.441 0.639671
44.448 0.62009
44.4549 0.621575
44.4618 0.617584
44.4688 0.620221
44.4757 0.625362
44.4827 0.620315
44.4896 0.611288
44.4966 0.611273
44.5035 0.633322
44.5105 0.618155
44.5174 0.548042
44.5244 0.618182
44.5313 0.632702
44.5382 0.631633
44.5452 0.615204
44.5521 0.624899
44.5591 0.607769
44.566 0.625554
44.573 0.627714
44.5799 0.631257
44.5869 0.624638
44.5938 0.621275
44.6007 0.63399
44.6077 0.62306
44.6146 0.624548
44.6216 0.629111
44.6285 0.600625
44.6355 0.630387
44.6424 0.618511
44.6494 0.315163
44.6563 0
44.6632 0
44.6702 0.342487
44.6771 0.633657
44.6841 0.625891
44.691 0.628054
44.698 0.627722
44.7049 0.618515
44.7119 0.618225
44.7188 0.62437
44.7257 0.619635
44.7327 0.620162
44.7396 0.62453
44.7466 0.630229
44.7535 0.616405
44.7605 0.61664
44.7674 0.595597
44.7744 0.615532
44.7813 0.629875
44.7882 0.630666
44.7952 0.620315
44.8021 0.630885
44.8091 0.550758
44.816 0.622499
44.823 0.628969
44.8299 0.619448
44.8369 0.621492
44.8438 0.625871
44.8507 0.607808
44.8577 0.621429
44.8646 0.61865
44.8716 0.636043
44.8785 0.62554
44.8855 0.620417
44.8924 0.622348
44.8994 0.620208
44.9063 0.610685
44.9132 0.626032
44.9202 0.620057
44.9271 0.634948
44.9341 0.629159
44.941 0.586552
44.948 0.565847
44.9549 0.623598
44.9619 0.632435
44.9688 0.629862
44.9757 0.63282
44.9827 0.628062
44.9896 0.631274
44.9966 0.623827
45.0035 0.61814
45.0105 0.62621
45.0174 0.631844
45.0244 0.625889
45.0313 0.627517
45.0382 0.633582
45.0452 0.630868
45.0521 0.625506
45.0591 0.618102
45.066 0.628735
45.073 0.634447
45.0799 0.567796
45.0869 0.618705
45.0938 0.632027
45.1007 0.629966
45.1077 0.618451
45.1146 0.626252
45.1216 0.617978
45.1285 0.614762
45.1355 0.639
45.1424 0.626426
45.1494 0.630141
45.1563 0.627017
45.1632 0.620647
45.1702 0.623091
45.1771 0.631238
45.1841 0.629481
45.191 0.622631
45.198 0.623912
45.2049 0.616636
45.2119 0.629383
45.2188 0.549881
45.2257 0.629937
45.2327 0.621082
45.2396 0.605362
45.2466 0.623724
45.2535 0.630873
45.2605 0.616879
45.2674 0.618388
45.2744 0.621168
45.2813 0.593075
45.2882 0.615854
45.2952 0.629207
45.3021 0.622815
45.3091 0.607829
45.316 0.624623
45.323 0.631188
45.3299 0.618446
45.3369 0.629615
45.3438 0.628051
45.3507 0.625967
45.3577 0.542619
45.3646 0.62204
45.3716 0.63024
45.3785 0.636886
45.3855 0.625688
45.3924 0.625825
45.3994 0.62459
45.4063 0.615101
45.4132 0.614624
45.4202 0.630604
45.4271 0.630268
45.4341 0.634805
45.441 0.625656
45.448 0.627857
45.4549 0.62325
45.4619 0.613572
45.4688 0.632148
45.4757 0.61828
45.4827 0.629719
45.4896 0.61093
45.4966 0.563176
45.5035 0.621269
45.5105 0.633006
45.5174 0.622507
45.5244 0.618883
45.5313 0.641783
45.5382 0.638016
45.5452 0.629865
45.5521 0.569353
45.5591 0.620269
45.566 0.635591
45.573 0.594609
45.5799 0.637597
45.5869 0.625565
45.5938 0.624505
45.6007 0.626928
45.6077 0.616534
45.6146 0.634097
45.6216 0.62644
45.6285 0.62456
45.6355 0.55754
45.6424 0.625795
45.6494 0.622247
45.6563 0.627298
45.6632 0.614887
45.6702 0.62539
45.6771 0.63037
45.6841 0.604611
45.691 0.614251
45.698 0.621389
45.7049 0.629297
45.7119 0.623927
45.7188 0.629748
45.7257 0.626596
45.7327 0.625109
45.7396 0.625481
45.7466 0.626422
45.7535 0.62469
45.7605 0.622482
45.7674 0.630508
45.7744 0.552002
45.7813 0.620348
45.7882 0.625657
45.7952 0.607473
45.8021 0.618418
45.8091 0.615967
45.816 0.619084
45.823 0.627299
45.8299 0.623476
45.8369 0.595865
45.8438 0.616661
45.8507 0.0386063
45.8577 0.474429
45.8646 0.623966
45.8716 0.633078
45.8785 0.618344
45.8855 0.626795
45.8924 0.628628
45.8994 0.631152
45.9063 0.610793
45.9132 0.612481
45.9202 0.600848
45.9271 0.625216
45.9341 0.621931
45.941 0.62412
45.948 0.624383
45.9549 0.626348
45.9619 0.622086
45.9688 0.630641
45.9757 0.631195
45.9827 0.613868
45.9896 0.633065
45.9966 0.425129
46.0035 0.632931
46.0105 0.541093
46.0174 0.625532
46.0244 0.612412
46.0313 0.628627
46.0382 0.244266
46.0452 0
46.0521 0
46.0591 0
46.066 0
46.073 0
46.0799 0
46.0869 0
46.0938 0
46.1007 0
46.1077 0
46.1146 0
46.1216 0
46.1285 0
46.1355 0
46.1424 0
46.1494 0.348963
46.1563 0.626316
46.1632 0.628396
46.1702 0.623175
46.1771 0.618149
46.1841 0.624826
46.191 0.627053
46.198 0.62655
46.2049 0.629437
46.2119 0.630852
46.2188 0.633064
46.2257 0.621889
46.2327 0.632736
46.2396 0.6308
46.2466 0.625368
46.2535 0.624513
46.2605 0.623624
46.2674 0.616425
46.2744 0.621273
46.2813 0.632096
46.2882 0.546613
46.2952 0.625384
46.3021 0.622555
46.3091 0.629719
46.316 0.61607
46.323 0.625398
46.3299 0.617103
46.3369 0.608643
46.3438 0.639641
46.3507 0.622566
46.3577 0.632543
46.3646 0.626679
46.3716 0.626882
46.3785 0.621727
46.3855 0.620888
46.3924 0.630569
46.3994 0.624169
46.4063 0.632401
46.4132 0.639523
46.4202 0.635025
46.4271 0.554924
46.4341 0.619935
46.441 0.626473
46.448 0.631576
46.4549 0.625188
46.4619 0.61479
46.4688 0.626634
46.4757 0.630726
46.4827 0.615996
46.4896 0.630711
46.4966 0.629428
46.5035 0.621553
46.5105 0.548856
46.5174 0.631075
46.5244 0.616005
46.5313 0.631222
46.5382 0.58982
46.5452 0.624225
46.5521 0.632049
46.5591 0.624885
46.566 0.560543
46.573 0.626509
46.5799 0.608089
46.5869 0.621007
46.5938 0.626351
46.6007 0.622038
46.6077 0.617868
46.6146 0.622486
46.6216 0.633029
46.6285 0.626132
46.6355 0.622635
46.6424 0.610361
46.6494 0.633655
46.6563 0.62856
46.6632 0.6337
46.6702 0.63371
46.6771 0.619915
46.6841 0.617731
46.691 0.614198
46.698 0.574354
46.7049 0.614545
46.7119 0.627707
46.7188 0.622681
46.7257 0.614202
46.7327 0.62519
46.7396 0.629374
46.7466 0.630112
46.7535 0.614928
46.7605 0.625071
46.7674 0.615502
46.7744 0.638707
46.7813 0.629363
46.7882 0.630364
46.7952 0.624443
46.8021 0.620536
46.8091 0.629993
46.816 0.63921
46.823 0.62297
46.8299 0.601072
46.8369 0.554902
46.8438 0.636396
46.8507 0.635663
46.8577 0.603508
46.8646 0.619309
46.8716 0.619092
46.8785 0.62202
46.8855 0.62225
46.8924 0.617818
46.8994 0.614653
46.9063 0.621791
46.9132 0.626941
46.9202 0.624758
46.9271 0.636649
46.9341 0.632252
46.941 0.626979
46.948 0.641715
46.9549 0.625201
46.9619 0.572732
46.9688 0.631094
46.9757 0.455773
46.9827 0
46.9896 0.298977
46.9966 0.612884
47.0035 0.624491
47.0105 0.61948
47.0174 0.627724
47.0244 0.62852
47.0313 0.63208
47.0382 0.637766
47.0452 0.625555
47.0521 0.636213
47.0591 0.646226
47.066 0.565934
47.073 0.620477
47.0799 0.6227
47.0869 0.631585
47.0938 0.626151
47.1007 0.627584
47.1077 0.621245
47.1146 0.621312
47.1216 0.631589
47.1285 0.260879
47.1355 0.338851
47.1424 0.624473
47.1494 0.615178
47.1563 0.631512
47.1632 0.626495
47.1702 0.61415
47.1771 0.622516
47.1841 0.601175
47.191 0.622774
47.198 0.621082
47.2049 0.62501
47.2119 0.626169
47.2188 0.631274
47.2257 0.619488
47.2327 0.636265
47.2396 0.632639
47.2466 0.614931
47.2535 0.63234
47.2605 0.632784
47.2674 0.626896
47.2744 0.553602
47.2813 0.622082
47.2882 0.629946
47.2952 0.610197
47.3021 0.638085
47.3091 0.610844
47.316 0.634532
47.323 0.62399
47.3299 0.628686
47.3369 0.619785
47.3438 0.617239
47.3507 0.626079
47.3577 0.617151
47.3646 0.624469
47.3716 0.631897
47.3785 0.623493
47.3855 0.629453
47.3924 0.621198
47.3994 0.620195
47.4063 0.621209
47.4132 0.566163
47.4202 0.627093
47.4271 0.629451
47.4341 0.633064
47.441 0.621283
47.448 0.629587
47.4549 0.626947
47.4619 0.618302
47.4688 0.618988
47.4757 0.629017
47.4827 0.629996
47.4896 0.624836
47.4966 0.613669
47.5035 0.618619
47.5105 0.609207
47.5174 0.624494
47.5244 0.624248
47.5313 0.628756
47.5382 0.620953
47.5452 0.555642
47.5521 0.628571
47.5591 0.620633
47.566 0.634184
47.573 0.615733
47.5799 0.626307
47.5869 0.628287
47.5938 0.130105
47.6007 0
47.6077 0
47.6146 0
47.6216 0
47.6285 0
47.6355 0
47.6424 0
47.6494 0
47.6563 0
47.6632 0
47.6702 0
47.6771 0.365862
47.6841 0.556736
47.691 0.635918
47.698 0.623208
47.7049 0.62266
47.7119 0.623447
47.7188 0.63321
47.7257 0.633207
47.7327 0.623037
47.7396 0.62577
47.7466 0.624438
47.7535 0.623395
47.7605 0.626402
47.7674 0.60428
47.7744 0.624904
47.7813 0.635034
47.7882 0.631889
47.7952 0.598376
47.8021 0.619235
47.8091 0.624615
47.816 0.633183
47.823 0.553418
47.8299 0.62768
47.8369 0.618918
47.8438 0.619076
47.8507 0.273657
47.8577 0
47.8646 0
47.8716 0
47.8785 0
47.8855 0
47.8924 0
47.8994 0
47.9063 0
47.9132 0
47.9202 0.126284
47.9271 0.629706
47.9341 0.607156
47.941 0.626915
47.948 0.630388
47.9549 0.623865
47.9619 0.625309
47.9688 0.630409
47.9757 0.619457
47.9827 0.628242
47.9896 0.628218
47.9966 0.618708
48.0035 0.622811
48.0105 0.61629
48.0174 0.631517
48.0244 0.613305
48.0313 0.62446
48.0382 0.545409
48.0452 0.613968
48.0521 0.541013
48.0591 0.622067
48.066 0.62492
48.073 0.634087
48.0799 0.599364
48.0869 0.612999
48.0938 0.563242
48.1007 0.617613
48.1077 0.627168
48.1146 0.628993
48.1216 0.632233
48.1285 0.621783
48.1355 0.631611
48.1424 0.62854
48.1494 0.619323
48.1563 0.619622
48.1632 0.623872
48.1702 0.623374
48.1771 0.630749
48.1841 0.62835
48.191 0.558396
48.198 0.632606
48.2049 0.632047
48.2119 0.625341
48.2188 0.594964
48.2257 0.618161
48.2327 0.634235
48.2396 0.618271
48.2466 0.615506
48.2535 0.602373
48.2605 0.637287
48.2674 0.620138
48.2744 0.631446
48.2813 0.62374
48.2882 0.62984
48.2952 0.635605
48.3021 0.620364
48.3091 0.600552
48.316 0.619844
48.323 0.626599
48.3299 0.554438
48.3369 0.614242
48.3438 0.632389
48.3507 0.62726
48.3577 0.630009
48.3646 0.623842
48.3716 0.625629
48.3785 0.621839
48.3855 0.636719
48.3924 0.631599
48.3994 0.617709
48.4063 0.621904
48.4132 0.625997
48.4202 0.619904
48.4271 0.623309
48.4341 0.627704
48.441 0.634881
48.448 0.616912
48.4549 0.612609
48.4619 0.635342
48.4688 0.563826
48.4757 0.627441
48.4827 0.623915
48.4896 0.627025
48.4966 0.588932
48.5035 0.620995
48.5105 0.596707
48.5174 0.638826
48.5244 0.634427
48.5313 0.621849
48.5382 0.627179
48.5452 0.630772
48.5521 0.614151
48.5591 0.628548
48.566 0.618826
48.573 0.62695
48.5799 0.62569
48.5869 0.619625
48.5938 0.608079
48.6007 0.62516
48.6077 0.546957
48.6146 0.627185
48.6216 0.598339
48.6285 0.631022
48.6355 0.630141
48.6424 0.635779
48.6494 0.630037
48.6563 0.624536
48.6632 0.626199
48.6702 0.633343
48.6771 0.627065
48.6841 0.606301
48.691 0.617093
48.698 0.625123
48.7049 0.626701
48.7119 0.605581
48.7188 0.621763
48.7257 0.621794
48.7327 0.595667
48.7396 0.620135
48.7466 0.543491
48.7535 0.6276
48.7605 0.631912
48.7674 0.63535
48.7744 0.631669
48.7813 0.612589
48.7882 0.615802
48.7952 0.62175
48.8021 0.637653
48.8091 0.634645
48.816 0.633638
48.823 0.628205
48.8299 0.630957
48.8369 0.62753
48.8438 0.61896
48.8507 0.599822
48.8577 0.621828
48.8646 0.637767
48.8716 0.631063
48.8785 0.620234
48.8855 0.557977
48.8924 0.623115
48.8994 0.628027
48.9063 0.628221
48.9132 0.628497
48.9202 0.6283
48.9271 0.621507
48.9341 0.622654
48.941 0.628672
48.948 0.623926
48.9549 0.602361
48.9619 0.63306
48.9688 0.624026
48.9757 0.634199
48.9827 0.534478
48.9896 0.613372
48.9966 0.628205
49.0035 0.605728
49.0105 0.624858
49.0174 0.578371
49.0244 0.60779
49.0313 0.615118
49.0382 0.625808
49.0452 0.616546
49.0521 0.6316
49.0591 0.612313
49.066 0.610684
49.073 0.616221
49.0799 0.625018
49.0869 0.632462
49.0938 0.631861
49.1007 0.632283
49.1077 0.611372
49.1146 0.618717
49.1216 0.627577
49.1285 0.62595
49.1355 0.628197
49.1424 0.628254
49.1494 0.627432
49.1563 0.471266
49.1632 0
49.1702 0
49.1771 0.118176
49.1841 0.627635
49.191 0.626308
49.198 0.628035
49.2049 0.621832
49.2119 0.623708
49.2188 0.596219
49.2257 0.607508
49.2327 0.618388
49.2396 0.621034
49.2466 0.623921
49.2535 0.623423
49.2605 0.628112
49.2674 0.612767
49.2744 0.62137
49.2813 0.630596
49.2882 0.625235
49.2952 0.624807
49.3021 0.628802
49.3091 0.620049
49.316 0.553736
49.323 0.619404
49.3299 0.626178
49.3369 0.624707
49.3438 0.621254
49.3507 0.626709
49.3577 0.619257
49.3646 0.629271
49.3716 0.624728
49.3785 0.624365
49.3855 0.628382
49.3924 0.620245
49.3994 0.634194
49.4063 0.617267
49.4132 0.635208
49.4202 0.625305
49.4271 0.62898
49.4341 0.623959
49.441 0.620565
49.448 0.630669
49.4549 0.555851
49.4619 0.632408
49.4688 0.633751
49.4757 0.626493
49.4827 0.630985
49.4896 0.627569
49.4966 0.627577
49.5035 0.603819
49.5105 0.627384
49.5174 0.62886
49.5244 0.627114
49.5313 0.628865
49.5382 0.627508
49.5452 0.636646
49.5521 0.617074
49.5591 0.607531
49.566 0.626148
49.573 0.621293
49.5799 0.617269
49.5869 0.627503
49.5938 0.556254
49.6007 0.598796
49.6077 0.616555
49.6146 0.621584
49.6216 0.630512
49.6285 0.631745
49.6355 0.631424
49.6424 0.624293
49.6494 0.622914
49.6563 0.629737
49.6632 0.62637
49.6702 0.626186
49.6771 0.621988
49.6841 0.629932
49.691 0.621173
49.698 0.62884
49.7049 0.62862
49.7119 0.641115
49.7188 0.625091
49.7257 0.630916
49.7327 0.549082
49.7396 0.631897
49.7466 0.623967
49.7535 0.632637
49.7605 0.630627
49.7674 0.627369
49.7744 0.623579
49.7813 0.635503
49.7882 0.629242
49.7952 0.61918
49.8021 0.619063
49.8091 0.631567
49.816 0.603874
49.823 0.624948
49.8299 0.622328
49.8369 0.631684
49.8438 0.612459
49.8507 0.618535
49.8577 0.629723
49.8646 0.63038
49.8716 0.549344
49.8785 0.636185
49.8855 0.629832
49.8924 0.623673
49.8994 0.6214
49.9063 0.626374
49.9132 0.629577
49.9202 0.621263
49.9271 0.626992
49.9341 0.623749
49.941 0.631824
49.948 0.619891
49.9549 0.559268
49.9619 0.624898
49.9688 0.628102
49.9757 0.623204
49.9827 0.621485
49.9896 0.618032
49.9966 0.622102
50.0035 0.626282
50.0105 0.54985
50.0174 0.637648
50.0244 0.630399
50.0313 0.623435
50.0382 0.617525
50.0452 0.617465
50.0521 0.627557
50.0591 0.602253
50.066 0.623446
50.073 0.617372
50.0799 0.6261
50.0869 0.621699
50.0938 0.609962
50.1007 0.625497
50.1077 0.617507
50.1146 0.628038
50.1216 0.633223
50.1285 0.632056
50.1355 0.609507
50.1424 0.625119
50.1494 0.543649
50.1563 0.385556
50.1632 0
50.1702 0
50.1771 0
50.1841 0
50.191 0
50.198 0
50.2049 0
50.2119 0
50.2188 0
50.2257 0
50.2327 0
50.2396 0.117058
50.2466 0.626061
50.2535 0.634528
50.2605 0.631319
50.2674 0.6288
50.2744 0.621355
50.2813 0.550637
50.2882 0.614025
50.2952 0.636853
50.3021 0.62945
50.3091 0.623487
50.316 0.61676
50.323 0.616923
50.3299 0.622497
50.3369 0.596676
50.3438 0.625377
50.3507 0.614706
50.3577 0.626769
50.3646 0.625052
50.3716 0.623688
50.3785 0.63248
50.3855 0.627336
50.3924 0.631604
50.3994 0.624641
50.4063 0.643224
50.4132 0.622027
50.4202 0.5018
50.4271 0.608194
50.4341 0.619308
50.441 0.62673
50.448 0.618942
50.4549 0.617807
50.4619 0.625051
50.4688 0.608619
50.4757 0.607941
50.4827 0.624763
50.4896 0.602637
50.4966 0.636519
50.5035 0.624906
50.5105 0.622253
50.5174 0.625983
50.5244 0.622967
50.5313 0.607876
50.5382 0.625072
50.5452 0.608014
50.5521 0.631836
50.5591 0.563881
50.566 0.619079
50.573 0.615329
50.5799 0.626847
50.5869 0.619394
50.5938 0.623285
50.6007 0.621493
50.6077 0.634312
50.6146 0.634845
50.6216 0.624216
50.6285 0.634985
50.6355 0.617346
50.6424 0.622858
50.6494 0.609266
50.6563 0.632655
50.6632 0.628488
50.6702 0.631268
50.6771 0.632602
50.6841 0.629286
50.691 0.624891
50.698 0.545527
50.7049 0.634958
50.7119 0.636499
50.7188 0.621432
50.7257 0.6342
50.7327 0.621853
50.7396 0.631934
50.7466 0.598654
50.7535 0.630157
50.7605 0.63404
50.7674 0.628642
50.7744 0.626813
50.7813 0.620078
50.7882 0.639125
50.7952 0.61269
50.8021 0.61028
50.8091 0.625454
50.816 0.63272
50.823 0.620089
50.8299 0.634459
50.8369 0.55329
50.8438 0.626692
50.8507 0.620942
50.8577 0.627632
50.8646 0.631852
50.8716 0.614043
50.8785 0.629677
50.8855 0.633934
50.8924 0.626446
50.8994 0.626598
50.9063 0.63785
50.9132 0.628676
50.9202 0.621568
50.9271 0.606121
50.9341 0.621884
50.941 0.633809
50.948 0.626096
50.9549 0.626515
50.9619 0.614342
50.9688 0.627345
50.9757 0.536466
50.9827 0.632568
50.9896 0.632412
50.9966 0.629563
51.0035 0.630782
51.0105 0.62484
51.0174 0.641317
51.0244 0.633707
51.0313 0.619202
51.0382 0.621042
51.0452 0.630826
51.0521 0.625876
51.0591 0.62722
51.066 0.622304
51.073 0.621948
51.0799 0.620186
51.0869 0.61951
51.0938 0.626397
51.1007 0.627568
51.1077 0.630585
51.1146 0.570711
51.1216 0.619727
51.1285 0.625715
51.1355 0.62398
51.1424 0.62247
51.1494 0.631246
51.1563 0.632346
51.1632 0.627543
51.1702 0.625188
51.1771 0.628078
51.1841 0.636837
51.191 0.624811
51.198 0.626269
51.2049 0.625295
51.2119 0.624001
51.2188 0.622793
51.2257 0.61821
51.2327 0.628775
51.2396 0.618709
51.2466 0.628488
51.2535 0.554254
51.2605 0.618784
51.2674 0.632772
51.2744 0.619625
51.2813 0.624988
51.2882 0.64098
51.2952 0.627691
51.3021 0.618854
51.3091 0.596253
51.316 0.622925
51.323 0.631407
51.3299 0.626278
51.3369 0.625976
51.3438 0.630176
51.3507 0.634544
51.3577 0.620231
51.3646 0.636241
51.3716 0.616609
51.3785 0.618792
51.3855 0.611725
51.3924 0.545708
51.3994 0.617169
51.4063 0.620888
51.4132 0.640774
51.4202 0.624691
51.4271 0.607144
51.4341 0.615145
51.441 0.626233
51.448 0.605216
51.4549 0.629573
51.4619 0.625174
51.4688 0.624377
51.4757 0.630644
51.4827 0.626143
51.4896 0.629141
51.4966 0.625609
51.5035 0.625309
51.5105 0.625517
51.5174 0.61918
51.5244 0.633007
51.5313 0.554337
51.5382 0.603734
51.5452 0.619836
51.5521 0.633552
51.5591 0.623129
51.566 0.629817
51.573 0.628673
51.5799 0.614876
51.5869 0.615948
51.5938 0.635337
51.6007 0.620723
51.6077 0.619661
51.6146 0.60675
51.6216 0.62892
51.6285 0.61758
51.6355 0.626122
51.6424 0.634586
51.6494 0.620534
51.6563 0.643828
51.6632 0.624845
51.6702 0.55117
51.6771 0.591159
51.6841 0.621654
51.691 0.628445
51.698 0.626932
51.7049 0.629432
51.7119 0.630184
51.7188 0.618679
51.7257 0.634322
51.7327 0.603299
51.7396 0.62934
51.7466 0.627477
51.7535 0.630616
51.7605 0.621662
51.7674 0.626133
51.7744 0.628471
51.7813 0.616254
51.7882 0.636218
51.7952 0.606581
51.8021 0.622194
51.8091 0.558847
51.816 0.571144
51.823 0.615048
51.8299 0.629202
51.8369 0.627077
51.8438 0.621719
51.8507 0.623957
51.8577 0.622573
51.8646 0.558347
51.8716 0.622473
51.8785 0.618417
51.8855 0.63849
51.8924 0.633939
51.8994 0.625952
51.9063 0.630046
51.9132 0.626081
51.9202 0.629076
51.9271 0.616165
51.9341 0.63181
51.941 0.628128
51.948 0.557246
51.9549 0.621424
51.9619 0.63127
51.9688 0.628448
51.9757 0.61036
51.9827 0.634267
51.9896 0.628673
51.9966 0.631766
52.0035 0.623576
52.0105 0.626181
52.0174 0.619036
52.0244 0.627991
52.0313 0.624891
52.0382 0.625178
52.0452 0.61254
52.0521 0.633633
52.0591 0.609637
52.066 0.605557
52.073 0.61635
52.0799 0.633199
52.0869 0.542876
52.0938 0.622667
52.1007 0.600578
52.1077 0.615189
52.1146 0.439764
52.1216 0.58983
52.1285 0.626984
52.1355 0.59604
52.1424 0.62608
52.1494 0.625369
52.1563 0.626412
52.1632 0.595356
52.1702 0.621342
52.1771 0.611932
52.1841 0.623438
52.191 0.623209
52.198 0.627306
52.2049 0.630104
52.2119 0.629377
52.2188 0.55347
52.2257 0.637784
52.2327 0.619835
52.2396 0.629964
52.2466 0.635133
52.2535 0.634807
52.2605 0.630315
52.2674 0.620271
52.2744 0.626838
52.2813 0.628444
52.2882 0.617306
52.2952 0.618664
52.3021 0.627189
52.3091 0.622534
52.316 0.623483
52.323 0.625178
52.3299 0.621096
52.3369 0.623009
52.3438 0.601967
52.3507 0.625904
52.3577 0.565769
52.3646 0.630665
52.3716 0.633146
52.3785 0.619591
52.3855 0.623623
52.3924 0.629386
52.3994 0.63053
52.4063 0.637622
52.4132 0.628368
52.4202 0.623444
52.4271 0.622447
52.4341 0.630292
52.441 0.637815
52.448 0.617079
52.4549 0.625905
52.4619 0.630881
52.4688 0.63463
52.4757 0.623688
52.4827 0.619747
52.4896 0.63336
52.4966 0.551875
52.5035 0.633865
52.5105 0.636244
52.5174 0.632894
52.5244 0.623746
52.5313 0.620218
52.5382 0.623898
52.5452 0.636777
52.5521 0.631629
52.5591 0.635815
52.566 0.619365
52.573 0.627223
52.5799 0.629966
52.5869 0.617651
52.5938 0.621422
52.6007 0.639081
52.6077 0.6266
52.6146 0.625182
52.6216 0.635437
52.6285 0.626334
52.6355 0.616253
52.6424 0.566312
52.6494 0.62056
52.6563 0.626776
52.6632 0.625094
52.6702 0.628044
52.6771 0.631585
52.6841 0.607279
52.691 0.631201
52.698 0.621283
52.7049 0.626396
52.7119 0.631686
52.7188 0.604978
52.7257 0.625128
52.7327 0.633298
52.7396 0.629327
52.7466 0.62968
52.7535 0.617428
52.7605 0.619634
52.7674 0.622305
52.7744 0.563376
52.7813 0.627359
52.7882 0.631899
52.7952 0.595152
52.8021 0.624573
52.8091 0.631825
52.816 0.63487
52.823 0.624503
52.8299 0.628018
52.8369 0.62825
52.8438 0.622627
52.8507 0.621318
52.8577 0.534126
52.8646 0.565077
52.8716 0.630068
52.8785 0.624085
52.8855 0.622749
52.8924 0.617935
52.8994 0.632501
52.9063 0.634382
52.9132 0.558235
52.9202 0.61645
52.9271 0.631396
52.9341 0.63872
52.941 0.626671
52.948 0.630276
52.9549 0.627265
52.9619 0.627063
52.9688 0.6172
52.9757 0.62525
52.9827 0.621153
52.9896 0.627446
52.9966 0.64093
53.0035 0.60639
53.0105 0.610194
53.0174 0.624575
53.0244 0.626378
53.0313 0.428158
53.0382 0.623546
53.0452 0.63156
53.0521 0.551769
53.0591 0.642719
53.066 0.568865
53.073 0.628529
53.0799 0.634106
53.0869 0.612207
53.0938 0.626065
53.1007 0.632128
53.1077 0.629801
53.1146 0.623726
53.1216 0.631908
53.1285 0.628998
53.1355 0.623102
53.1424 0.622165
53.1494 0.625355
53.1563 0.628904
53.1632 0.619403
53.1702 0.626438
53.1771 0.629403
53.1841 0.626453
53.191 0.559581
53.198 0.631872
53.2049 0.630256
53.2119 0.628526
53.2188 0.631201
53.2257 0.628022
53.2327 0.620115
53.2396 0.633452
53.2466 0.635996
53.2535 0.60696
53.2605 0.630465
53.2674 0.633148
53.2744 0.630512
53.2813 0.620318
53.2882 0.634696
53.2952 0.631431
53.3021 0.625546
53.3091 0.607972
53.316 0.62463
53.323 0.626301
53.3299 0.555995
53.3369 0.631101
53.3438 0.633135
53.3507 0.62639
53.3577 0.621516
53.3646 0.633562
53.3716 0.638867
53.3785 0.625348
53.3855 0.61423
53.3924 0.629319
53.3994 0.635837
53.4063 0.610166
53.4132 0.625457
53.4202 0.633483
53.4271 0.626866
53.4341 0.629713
53.441 0.604917
53.448 0.633823
53.4549 0.635009
53.4619 0.626702
53.4688 0.555718
53.4757 0.624578
53.4827 0.623976
53.4896 0.629098
53.4966 0.627722
53.5035 0.628803
53.5105 0.622946
53.5174 0.626907
53.5244 0.631841
53.5313 0.607304
53.5382 0.618931
53.5452 0.628825
53.5521 0.620201
53.5591 0.632568
53.566 0.633769
53.573 0.631134
53.5799 0.624393
53.5869 0.634669
53.5938 0.630237
53.6007 0.627401
53.6077 0.553088
53.6146 0.630295
53.6216 0.634456
53.6285 0.62079
53.6355 0.631447
53.6424 0.629853
53.6494 0.627441
53.6563 0.617877
53.6632 0.625288
53.6702 0.624618
53.6771 0.620164
53.6841 0.599729
53.691 0.635957
53.698 0.634502
53.7049 0.638057
53.7119 0.628023
53.7188 0.633012
53.7257 0.632722
53.7327 0.621155
53.7396 0.631943
53.7466 0.548026
53.7535 0.63257
53.7605 0.63662
53.7674 0.621212
53.7744 0.631993
53.7813 0.609455
53.7882 0.627892
53.7952 0.62284
53.8021 0.622695
53.8091 0.633328
53.816 0.63757
53.823 0.599607
53.8299 0.629354
53.8369 0.619377
53.8438 0.623053
53.8507 0.629132
53.8577 0.613855
53.8646 0.619505
53.8716 0.625303
53.8785 0.629834
53.8855 0.549751
53.8924 0.628678
53.8994 0.636688
53.9063 0.63333
53.9132 0.620598
53.9202 0.630936
53.9271 0.628433
53.9341 0.637747
53.941 0.625692
53.948 0.631187
53.9549 0.629594
53.9619 0.628789
53.9688 0.631889
53.9757 0.609667
53.9827 0.619587
53.9896 0.61998
53.9966 0.589594
54.0035 0.631282
54.0105 0.626958
54.0174 0.624607
54.0244 0.554641
54.0313 0.625775
54.0382 0.634341
54.0452 0.616016
54.0521 0.627793
54.0591 0.629208
54.066 0.629479
54.073 0.620266
54.0799 0.633683
54.0869 0.633489
54.0938 0.620134
54.1007 0.630763
54.1077 0.624688
54.1146 0.629339
54.1216 0.632253
54.1285 0.628596
54.1355 0.609146
54.1424 0.261564
54.1494 0
54.1563 0
54.1632 0
54.1702 0
54.1771 0
54.1841 0
54.191 0
54.198 0
54.2049 0
54.2119 0
54.2188 0
54.2257 0
54.2327 0
54.2396 0
54.2466 0.462592
54.2535 0.625953
54.2605 0.630479
54.2674 0.633785
54.2744 0.626777
54.2813 0.626045
54.2882 0.627616
54.2952 0.633497
54.3021 0.636233
54.3091 0.628458
54.316 0.632313
54.323 0.626567
54.3299 0.637765
54.3369 0.627014
54.3438 0.630156
54.3507 0.637333
54.3577 0.619875
54.3646 0.601331
54.3716 0.628258
54.3785 0.62698
54.3855 0.552504
54.3924 0.632193
54.3994 0.621961
54.4063 0.629919
54.4132 0.563084
54.4202 0.61378
54.4271 0.629839
54.4341 0.634616
54.441 0.626378
54.448 0.629343
54.4549 0.627219
54.4619 0.631031
54.4688 0.622816
54.4757 0.639293
54.4827 0.631475
54.4896 0.634192
54.4966 0.6238
54.5035 0.627825
54.5105 0.605
54.5174 0.625863
54.5244 0.55669
54.5313 0.624702
54.5382 0.630363
54.5452 0.634759
54.5521 0.631049
54.5591 0.606158
54.566 0.610247
54.573 0.628973
54.5799 0.628814
54.5869 0.630513
54.5938 0.622559
54.6007 0.63132
54.6077 0.627426
54.6146 0.605759
54.6216 0.630265
54.6285 0.631398
54.6355 0.619031
54.6424 0.615704
54.6494 0.626608
54.6563 0.626848
54.6632 0.543147
54.6702 0.628167
54.6771 0.631711
54.6841 0.6319
54.691 0.625244
54.698 0.611648
54.7049 0.628071
54.7119 0.623936
54.7188 0.618498
54.7257 0.622982
54.7327 0.625707
54.7396 0.625636
54.7466 0.615188
54.7535 0.625463
54.7605 0.628058
54.7674 0.62124
54.7744 0.633945
54.7813 0.619206
54.7882 0.622516
54.7952 0.621339
54.8021 0.552119
54.8091 0.632165
54.816 0.631178
54.823 0.632681
54.8299 0.633863
54.8369 0.623823
54.8438 0.628949
54.8507 0.635659
54.8577 0.626997
54.8646 0.639176
54.8716 0.533484
54.8785 0.62294
54.8855 0.634219
54.8924 0.629005
54.8994 0.633633
54.9063 0.61854
54.9132 0.629256
54.9202 0.622468
54.9271 0.607603
54.9341 0.628899
54.941 0.606331
54.948 0.620491
54.9549 0.620423
54.9619 0.636508
54.9688 0.638147
54.9757 0.629192
54.9827 0.635406
54.9896 0.629399
54.9966 0.625017
55.0035 0.604339
55.0105 0.55624
55.0174 0.602751
55.0244 0.62867
55.0313 0.634165
55.0382 0.63318
55.0452 0.615527
55.0521 0.614405
55.0591 0.629632
55.066 0.628461
55.073 0.634473
55.0799 0.622831
55.0869 0.636687
55.0938 0.628769
55.1007 0.633166
55.1077 0.631141
55.1146 0.622501
55.1216 0.609398
55.1285 0.624421
55.1355 0.625215
55.1424 0.623643
55.1494 0.578193
55.1563 0.603935
55.1632 0.642311
55.1702 0.626743
55.1771 0.635329
55.1841 0.625868
55.191 0.635055
55.198 0.64218
55.2049 0.630332
55.2119 0.624932
55.2188 0.627901
55.2257 0.63004
55.2327 0.63086
55.2396 0.622621
55.2466 0.630102
55.2535 0.625225
55.2605 0.625103
55.2674 0.64167
55.2744 0.628578
55.2813 0.63264
55.2882 0.625006
55.2952 0.543552
55.3021 0.6183
55.3091 0.606335
55.316 0.615656
55.323 0.636976
55.3299 0.630701
55.3369 0.624466
55.3438 0.63221
55.3507 0.622822
55.3577 0.595807
55.3646 0.618428
55.3716 0.622947
55.3785 0.626584
55.3855 0.614499
55.3924 0.623108
55.3994 0.643463
55.4063 0.621637
55.4132 0.629804
55.4202 0.627952
55.4271 0.625261
55.4341 0.53606
55.441 0.61188
55.448 0.636171
55.4549 0.617614
55.4619 0.627995
55.4688 0.620317
55.4757 0.624161
55.4827 0.633147
55.4896 0.6245
55.4966 0.626837
55.5035 0.636881
55.5105 0.629924
55.5174 0.635557
55.5244 0.623759
55.5313 0.627322
55.5382 0.624651
55.5452 0.623506
55.5521 0.635679
55.5591 0.621335
55.566 0.639551
55.573 0.54388
55.5799 0.604932
55.5869 0.608744
55.5938 0.621004
55.6007 0.617734
55.6077 0.628023
55.6146 0.631618
55.6216 0.615546
55.6285 0.635974
55.6355 0.63188
55.6424 0.625599
55.6494 0.621112
55.6563 0.639729
55.6633 0.630024
55.6702 0.632297
55.6771 0.640276
55.6841 0.574362
55.691 0.618767
55.698 0.627314
55.7049 0.564856
55.7119 0.621893
55.7188 0.632022
55.7258 0.62056
55.7327 0.628341
55.7396 0.606016
55.7466 0.622885
55.7535 0.624989
55.7605 0.630184
55.7674 0.632706
55.7744 0.620533
55.7813 0.628657
55.7883 0.621389
55.7952 0.62617
55.8021 0.619613
55.8091 0.6317
55.816 0.64019
55.823 0.637024
55.8299 0.626899
55.8369 0.317225
55.8438 0
55.8508 0.507513
55.8577 0.612941
55.8646 0.625482
55.8716 0.619595
55.8785 0.614144
55.8855 0.626522
55.8924 0.624142
55.8994 0.619542
55.9063 0.621087
55.9133 0.619791
55.9202 0.614269
55.9271 0.619563
55.9341 0.62938
55.941 0.0468114
55.948 0
55.9549 0
55.9619 0
55.9688 0
55.9758 0
55.9827 0
55.9896 0
55.9966 0
56.0035 0
56.0105 0
56.0174 0
56.0244 0
56.0313 0
56.0383 0.0871096
56.0452 0.630827
56.0521 0.62816
56.0591 0.624046
56.066 0.626633
56.073 0.63551
56.0799 0.625226
56.0869 0.627595
56.0938 0.632631
56.1008 0.639548
56.1077 0.620661
56.1146 0.634323
56.1216 0.617841
56.1285 0.623449
56.1355 0.626805
56.1424 0.634803
56.1494 0.628625
56.1563 0.618625
56.1633 0.622291
56.1702 0.624825
56.1771 0.543043
56.1841 0.622702
56.191 0.637472
56.198 0.62535
56.2049 0.640885
56.2119 0.627571
56.2188 0.618203
56.2258 0.630947
56.2327 0.622311
56.2396 0.62134
56.2466 0.617678
56.2535 0.622537
56.2605 0.622923
56.2674 0.440449
56.2744 0
56.2813 0.552542
56.2883 0.619978
56.2952 0.624769
56.3021 0.628651
56.3091 0.632705
56.316 0.627089
56.323 0.623002
56.3299 0.622609
56.3369 0.620141
56.3438 0.635647
56.3508 0.630288
56.3577 0.624918
56.3646 0.630459
56.3716 0.631353
56.3785 0.615253
56.3855 0.624908
56.3924 0.63487
56.3994 0.625637
56.4063 0.628237
56.4133 0.614911
56.4202 0.57703
56.4271 0.637266
56.4341 0.63309
56.441 0.625982
56.448 0.632957
56.4549 0.632841
56.4619 0.637266
56.4688 0.627413
56.4758 0.630137
56.4827 0.633307
56.4896 0.63144
56.4966 0.62508
56.5035 0.624167
56.5105 0.629981
56.5174 0.642035
56.5244 0.619379
56.5313 0.615097
56.5383 0.618536
56.5452 0.634124
56.5521 0.633284
56.5591 0.566417
56.566 0.621083
56.573 0.629697
56.5799 0.623117
56.5869 0.627445
56.5938 0.631829
56.6008 0.614297
56.6077 0.620258
56.6146 0.631281
56.6216 0.637318
56.6285 0.636445
56.6355 0.625041
56.6424 0.624
56.6494 0.620971
56.6563 0.626151
56.6633 0.62039
56.6702 0.635514
56.6771 0.638565
56.6841 0.624975
56.691 0.630693
56.698 0.546953
56.7049 0.630696
56.7119 0.626454
56.7188 0.627235
56.7258 0.638512
56.7327 0.629551
56.7396 0.62503
56.7466 0.630104
56.7535 0.63246
56.7605 0.635595
56.7674 0.635841
56.7744 0.597373
56.7813 0.626419
56.7883 0.599214
56.7952 0.624446
56.8021 0.636416
56.8091 0.624056
56.816 0.622812
56.823 0.631281
56.8299 0.627175
56.8369 0.553194
56.8438 0.62541
56.8508 0.632588
56.8577 0.633677
56.8646 0.631757
56.8716 0.571091
56.8785 0.629382
56.8855 0.632762
56.8924 0.639898
56.8994 0.626219
56.9063 0.630033
56.9133 0.630773
56.9202 0.641934
56.9271 0.628274
56.9341 0.632475
56.941 0.609359
56.948 0.627622
56.9549 0.62413
56.9619 0.608805
56.9688 0.649012
56.9758 0.560023
56.9827 0.622228
56.9896 0.641577
56.9966 0.623494
57.0035 0.623341
57.0105 0.626099
57.0174 0.631853
57.0244 0.628174
57.0313 0.631651
57.0383 0.627484
57.0452 0.630375
57.0521 0.609524
57.0591 0.626987
57.066 0.620607
57.073 0.608171
57.0799 0.617426
57.0869 0.631921
57.0938 0.62896
57.1008 0.618426
57.1077 0.624633
57.1146 0.56418
57.1216 0.620134
57.1285 0.635898
57.1355 0.633422
57.1424 0.630934
57.1494 0.632377
57.1563 0.631498
57.1633 0.638355
57.1702 0.619265
57.1771 0.630543
57.1841 0.631395
57.191 0.637501
57.198 0.630683
57.2049 0.626583
57.2119 0.639256
57.2188 0.622277
57.2258 0.627215
57.2327 0.628462
57.2396 0.62543
57.2466 0.61381
57.2535 0.556407
57.2605 0.627868
57.2674 0.633246
57.2744 0.629528
57.2813 0.635435
57.2883 0.638806
57.2952 0.630305
57.3021 0.634659
57.3091 0.63192
57.316 0.639726
57.323 0.601527
57.3299 0.629262
57.3369 0.630785
57.3438 0.629881
57.3508 0.633999
57.3577 0.640361
57.3646 0.627929
57.3716 0.63937
57.3785 0.621688
57.3855 0.630811
57.3924 0.565356
57.3994 0.60577
57.4063 0.627478
57.4133 0.628475
57.4202 0.627885
57.4271 0.621609
57.4341 0.631133
57.441 0.624855
57.448 0.63288
57.4549 0.622477
57.4619 0.600349
57.4688 0.63037
57.4758 0.639851
57.4827 0.638936
57.4896 0.631545
57.4966 0.625777
57.5035 0.630442
57.5105 0.620737
57.5174 0.624477
57.5244 0.623817
57.5313 0.55309
57.5383 0.628891
57.5452 0.630235
57.5521 0.126996
57.5591 0
57.566 0
57.573 0
57.5799 0
57.5869 0
57.5938 0
57.6008 0
57.6077 0
57.6146 0
57.6216 0
57.6285 0
57.6355 0.373217
57.6424 0.620504
57.6494 0.613279
57.6563 0.627069
57.6633 0.599118
57.6702 0.593555
57.6771 0.638892
57.6841 0.631049
57.691 0.631693
57.698 0.621623
57.7049 0.627291
57.7119 0.62978
57.7188 0.630537
57.7258 0.629832
57.7327 0.62856
57.7396 0.639123
57.7466 0.634193
57.7535 0.607208
57.7605 0.630923
57.7674 0.627811
57.7744 0.626075
57.7813 0.619702
57.7883 0.610022
57.7952 0.623245
57.8021 0.618411
57.8091 0.579127
57.816 0.619061
57.823 0.635588
57.8299 0.628801
57.8369 0.631253
57.8438 0.628106
57.8508 0.627767
57.8577 0.632916
57.8646 0.638112
57.8716 0.624828
57.8785 0.622181
57.8855 0.635202
57.8924 0.626557
57.8994 0.622724
57.9063 0.6362
57.9133 0.629658
57.9202 0.609138
57.9271 0.621175
57.9341 0.629216
57.941 0.635787
57.948 0.564035
57.9549 0.624092
57.9619 0.633617
57.9688 0.6213
57.9758 0.630929
57.9827 0.623258
57.9896 0.634151
57.9966 0.628686
58.0035 0.628675
58.0105 0.637097
58.0174 0.629934
58.0244 0.622097
58.0313 0.628467
58.0383 0.623648
58.0452 0.632452
58.0521 0.630676
58.0591 0.626449
58.066 0.640422
58.073 0.60555
58.0799 0.648978
58.0869 0.548739
58.0938 0.626591
58.1008 0.62939
58.1077 0.639044
58.1146 0.625613
58.1216 0.633121
58.1285 0.622949
58.1355 0.619351
58.1424 0.632199
58.1494 0.620757
58.1563 0.611797
58.1633 0.636418
58.1702 0.625787
58.1771 0.630848
58.1841 0.631081
58.191 0.628379
58.198 0.623009
58.2049 0.640068
58.2119 0.626564
58.2188 0.631723
58.2258 0.544525
58.2327 0.623221
58.2396 0.624967
58.2466 0.629592
58.2535 0.629732
58.2605 0.634167
58.2674 0.616294
58.2744 0.611029
58.2813 0.63257
58.2883 0.631367
58.2952 0.632491
58.3021 0.636652
58.3091 0.623431
58.316 0.620112
58.323 0.591539
58.3299 0.612901
58.3369 0.626793
58.3438 0.62617
58.3508 0.633404
58.3577 0.617466
58.3646 0.579953
58.3716 0.617573
58.3785 0.631138
58.3855 0.639347
58.3924 0.632959
58.3994 0.636352
58.4063 0.633672
58.4133 0.629918
58.4202 0.634845
58.4271 0.630768
58.4341 0.620953
58.441 0.635206
58.448 0.633855
58.4549 0.63278
58.4619 0.608043
58.4688 0.62604
58.4758 0.639418
58.4827 0.614789
58.4896 0.645252
58.4966 0.637331
58.5035 0.548273
58.5105 0.6326
58.5174 0.630759
58.5244 0.63561
58.5313 0.627512
58.5383 0.644136
58.5452 0.598844
58.5521 0.638734
58.5591 0.631669
58.566 0.635974
58.573 0.628879
58.5799 0.635145
58.5869 0.628965
58.5938 0.62217
58.6008 0.619459
58.6077 0.631158
58.6146 0.61843
58.6216 0.629409
58.6285 0.630409
58.6355 0.635587
58.6424 0.551442
58.6494 0.62707
58.6563 0.623069
58.6633 0.627153
58.6702 0.624212
58.6771 0.629786
58.6841 0.616441
58.691 0.619758
58.698 0.603203
58.7049 0.621366
58.7119 0.636146
58.7188 0.633847
58.7258 0.606652
58.7327 0.637952
58.7396 0.624563
58.7466 0.630674
58.7535 0.625689
58.7605 0.635404
58.7674 0.625586
58.7744 0.623287
58.7813 0.561002
58.7883 0.618679
58.7952 0.6314
58.8021 0.624321
58.8091 0.622409
58.816 0.63148
58.823 0.623644
58.8299 0.639126
58.8369 0.622191
58.8438 0.623042
58.8508 0.624493
58.8577 0.645784
58.8646 0.610658
58.8716 0.631137
58.8785 0.634619
58.8855 0.632263
58.8924 0.624559
58.8994 0.631022
58.9063 0.636083
58.9133 0.63423
58.9202 0.556295
58.9271 0.628718
58.9341 0.625089
58.941 0.633778
58.948 0.62907
58.9549 0.62654
58.9619 0.621124
58.9688 0.630242
58.9758 0.620763
58.9827 0.627382
58.9896 0.628557
58.9966 0.629059
59.0035 0.635169
59.0105 0.623341
59.0174 0.63065
59.0244 0.628035
59.0313 0.62153
59.0383 0.627897
59.0452 0.640993
59.0521 0.637252
59.0591 0.5696
59.066 0.622944
59.073 0.623299
59.0799 0.620191
59.0869 0.630162
59.0938 0.636928
59.1008 0.614698
59.1077 0.634418
59.1146 0.624787
59.1216 0.629445
59.1285 0.625335
59.1355 0.633669
59.1424 0.570592
59.1494 0.623044
59.1563 0.624797
59.1633 0.626329
59.1702 0.623788
59.1771 0.627511
59.1841 0.61841
59.191 0.633851
59.198 0.549791
59.2049 0.624632
59.2119 0.629324
59.2188 0.627262
59.2258 0.626935
59.2327 0.635438
59.2396 0.629528
59.2466 0.625147
59.2535 0.634065
59.2605 0.634885
59.2674 0.612435
59.2744 0.63286
59.2813 0.630734
59.2883 0.634118
59.2952 0.624227
59.3021 0.62189
59.3091 0.633223
59.316 0.608667
59.323 0.612005
59.3299 0.614998
59.3369 0.56666
59.3438 0.625327
59.3508 0.625177
59.3577 0.623763
59.3646 0.62927
59.3716 0.629495
59.3785 0.630815
59.3855 0.618622
59.3924 0.624173
59.3994 0.639674
59.4063 0.628245
59.4133 0.629392
59.4202 0.630033
59.4271 0.61363
59.4341 0.617266
59.441 0.622492
59.448 0.643889
59.4549 0.624761
59.4619 0.619264
59.4688 0.622984
59.4758 0.550534
59.4827 0.631528
59.4896 0.628138
59.4966 0.642797
59.5035 0.621544
59.5105 0.628868
59.5174 0.629703
59.5244 0.605781
59.5313 0.628644
59.5383 0.606495
59.5452 0.636914
59.5521 0.633557
59.5591 0.63156
59.566 0.632864
59.573 0.622913
59.5799 0.623127
59.5869 0.633246
59.5938 0.626649
59.6008 0.624313
59.6077 0.590231
59.6146 0.576792
59.6216 0.625587
59.6285 0.640519
59.6355 0.632436
59.6424 0.625891
59.6494 0.632529
59.6563 0.622658
59.6633 0.628237
59.6702 0.624595
59.6771 0.622394
59.6841 0.621313
59.691 0.619867
59.698 0.597426
59.7049 0.619148
59.7119 0.608846
59.7188 0.627272
59.7258 0.623998
59.7327 0.633596
59.7396 0.62843
59.7466 0.602343
59.7535 0.590857
59.7605 0.627894
59.7674 0.636239
59.7744 0.623522
59.7813 0.628495
59.7883 0.639889
59.7952 0.635901
59.8021 0.62244
59.8091 0.614562
59.816 0.606337
59.823 0.622207
59.8299 0.630213
59.8369 0.626861
59.8438 0.620271
59.8508 0.628181
59.8577 0.374722
59.8646 0
59.8716 0
59.8785 0
59.8855 0
59.8924 0
59.8994 0
59.9063 0.630563
59.9133 0.634298
59.9202 0.626604
59.9271 0.63166
59.9341 0.62508
59.941 0.636204
59.948 0.622694
59.9549 0.634982
59.9619 0.639769
59.9688 0.629194
59.9758 0.620666
59.9827 0.638591
59.9896 0.625045
59.9966 0.633701
60.0035 0.628227
60.0105 0.628359
60.0174 0.642156
60.0244 0.63328
60.0313 0.623135
60.0383 0.62028
60.0452 0.565032
60.0521 0.639087
60.0591 0.628065
60.066 0.64152
60.073 0.628453
60.0799 0.625346
60.0869 0.631363
60.0938 0.620513
60.1008 0.625209
60.1077 0.630029
60.1146 0.631884
60.1216 0.631384
60.1285 0.630553
60.1355 0.622878
60.1424 0.631098
60.1494 0.606991
60.1563 0.640187
60.1633 0.644827
60.1702 0.633241
60.1771 0.569146
60.1841 0.556818
60.191 0.636923
60.198 0.628819
60.2049 0.62817
60.2119 0.635063
60.2188 0.626204
60.2258 0.607384
60.2327 0.625053
60.2396 0.617944
60.2466 0.628736
60.2535 0.632729
60.2605 0.615051
60.2674 0.626267
60.2744 0.624278
60.2813 0.634299
60.2883 0.641221
60.2952 0.624736
60.3021 0.636008
60.3091 0.629986
60.316 0.643496
60.323 0.534881
60.3299 0.610376
60.3369 0.621653
60.3438 0.634214
60.3508 0.630832
60.3577 0.637021
60.3646 0.62708
60.3716 0.592624
60.3785 0.630384
60.3855 0.618586
60.3924 0.636576
60.3994 0.630833
60.4063 0.626963
60.4133 0.626223
60.4202 0.613403
60.4271 0.625602
60.4341 0.633984
60.441 0.624698
60.448 0.621213
60.4549 0.628305
60.4619 0.558085
60.4688 0.623821
60.4758 0.61761
60.4827 0.619782
60.4896 0.634104
60.4966 0.625571
60.5035 0.634201
60.5105 0.631473
60.5174 0.618833
60.5244 0.630979
60.5313 0.629459
60.5383 0.624145
60.5452 0.610277
60.5521 0.625016
60.5591 0.63201
60.566 0.6414
60.573 0.631732
60.5799 0.628144
60.5869 0.629105
60.5938 0.627302
60.6008 0.552338
60.6077 0.624917
60.6146 0.636983
60.6216 0.622521
60.6285 0.62732
60.6355 0.628546
60.6424 0.62032
60.6494 0.623108
60.6563 0.631422
60.6633 0.635783
60.6702 0.629202
60.6771 0.607262
60.6841 0.623367
60.691 0.630619
60.698 0.625839
60.7049 0.597548
60.7119 0.623516
60.7188 0.622128
60.7258 0.606201
60.7327 0.627311
60.7396 0.562675
60.7466 0.609888
60.7535 0.631674
60.7605 0.633807
60.7674 0.620082
60.7744 0.625945
60.7813 0.629682
60.7883 0.620593
60.7952 0.626842
60.8021 0.626174
60.8091 0.625087
60.816 0.627485
60.823 0.6286
60.8299 0.632284
60.8369 0.641559
60.8438 0.624262
60.8508 0.634701
60.8577 0.622965
60.8646 0.622437
60.8716 0.628386
60.8785 0.559166
60.8855 0.633732
60.8924 0.631816
60.8994 0.634192
60.9063 0.624052
60.9133 0.63813
60.9202 0.630049
60.9271 0.632688
60.9341 0.628247
60.941 0.414253
60.948 0.619621
60.9549 0.626
60.9619 0.64484
60.9688 0.576485
60.9758 0.622225
60.9827 0.627985
60.9896 0.639097
60.9966 0.635228
61.0035 0.627653
61.0105 0.635143
61.0174 0.556681
61.0244 0.628212
61.0313 0.633104
61.0383 0.636766
61.0452 0.62554
61.0521 0.632154
61.0591 0.629325
61.066 0.633133
61.073 0.630932
61.0799 0.621922
61.0869 0.631446
61.0938 0.627784
61.1008 0.62213
61.1077 0.634418
61.1146 0.61886
61.1216 0.635122
61.1285 0.625378
61.1355 0.631261
61.1424 0.620515
61.1494 0.625646
61.1563 0.564782
61.1633 0.616146
61.1702 0.635063
61.1771 0.628961
61.1841 0.576788
61.191 0.632336
61.198 0.63192
61.2049 0.625988
61.2119 0.586969
61.2188 0.634797
61.2258 0.635647
61.2327 0.627921
61.2396 0.641609
61.2466 0.633991
61.2535 0.633272
61.2605 0.628859
61.2674 0.62615
61.2744 0.631995
61.2813 0.619799
61.2883 0.630451
61.2952 0.561724
61.3021 0.613775
61.3091 0.624261
61.316 0.635794
61.323 0.627469
61.3299 0.628205
61.3369 0.629319
61.3438 0.624941
61.3508 0.627654
61.3577 0.631641
61.3646 0.620573
61.3716 0.628168
61.3785 0.628605
61.3855 0.620612
61.3924 0.631196
61.3994 0.621267
61.4063 0.635908
61.4133 0.637097
61.4202 0.624804
61.4271 0.625827
61.4341 0.549307
61.441 0.636244
61.448 0.567387
61.4549 0.621383
61.4619 0.630669
61.4688 0.632322
61.4758 0.624697
61.4827 0.640092
61.4896 0.612964
61.4966 0.630356
61.5035 0.604599
61.5105 0.634356
61.5174 0.601922
61.5244 0.629014
61.5313 0.628037
61.5383 0.626891
61.5452 0.625837
61.5521 0.628321
61.5591 0.622261
61.566 0.63492
61.573 0.549068
61.5799 0.623918
61.5869 0.622003
61.5938 0.629194
61.6008 0.622202
61.6077 0.634636
61.6146 0.621159
61.6216 0.636541
61.6285 0.625408
61.6355 0.616787
61.6424 0.64517
61.6494 0.624403
61.6563 0.622606
61.6633 0.642372
61.6702 0.628756
61.6771 0.629765
61.6841 0.630296
61.691 0.626343
61.698 0.624229
61.7049 0.62705
61.7119 0.55435
61.7188 0.630107
61.7258 0.622982
61.7327 0.628215
61.7396 0.625035
61.7466 0.632339
61.7535 0.631477
61.7605 0.623533
61.7674 0.629906
61.7744 0.645188
61.7813 0.635998
61.7883 0.635577
61.7952 0.62301
61.8021 0.636966
61.8091 0.625794
61.816 0.635567
61.823 0.618949
61.8299 0.610086
61.8369 0.63385
61.8438 0.633138
61.8508 0.556288
61.8577 0.63217
61.8646 0.62338
61.8716 0.63811
61.8785 0.636387
61.8855 0.616604
61.8924 0.575919
61.8994 0.642276
61.9063 0.627483
61.9133 0.151071
61.9202 0
61.9271 0
61.9341 0
61.941 0
61.948 0
61.9549 0
61.9619 0
61.9688 0
61.9758 0
61.9827 0
61.9896 0
61.9966 0
62.0035 0
62.0105 0
62.0174 0
62.0244 0
62.0313 0
62.0383 0
62.0452 0
62.0521 0.189287
62.0591 0.632143
62.066 0.620919
62.073 0.630241
62.0799 0.606567
62.0869 0.626591
62.0938 0.588989
62.1008 0
62.1077 0
62.1146 0
62.1216 0
62.1285 0
62.1355 0
62.1424 0
62.1494 0
62.1563 0.533802
62.1633 0.625991
62.1702 0.639048
62.1771 0.542815
62.1841 0.618138
62.191 0.626274
62.198 0.628487
62.2049 0.613244
62.2119 0.617923
62.2188 0.573152
62.2258 0.633479
62.2327 0.643652
62.2396 0.619822
62.2466 0.636474
62.2535 0.631458
62.2605 0.574624
62.2674 0.631581
62.2744 0.64627
62.2813 0.626969
62.2883 0.615075
62.2952 0.631009
62.3021 0.627965
62.3091 0.623299
62.316 0.562221
62.323 0.633099
62.3299 0.625285
62.3369 0.629318
62.3438 0.630885
62.3508 0.629802
62.3577 0.630882
62.3646 0.625269
62.3716 0.620442
62.3785 0.628667
62.3855 0.626211
62.3924 0.613437
62.3994 0.621096
62.4063 0.625235
62.4133 0.615897
62.4202 0.616821
62.4271 0.62914
62.4341 0.643646
62.441 0.638641
62.448 0.62856
62.4549 0.563294
62.4619 0.634613
62.4688 0.6108
62.4758 0.623983
62.4827 0.640632
62.4896 0.631493
62.4966 0.627841
62.5035 0.621447
62.5105 0.624264
62.5174 0.635929
62.5244 0.623728
62.5313 0.631939
62.5383 0.634294
62.5452 0.645048
62.5521 0.631095
62.5591 0.633059
62.566 0.621725
62.573 0.62833
62.5799 0.64481
62.5869 0.615815
62.5938 0.557821
62.6008 0.630093
62.6077 0.633294
62.6146 0.632521
62.6216 0.628349
62.6285 0.636077
62.6355 0.612456
62.6424 0.614256
62.6494 0.628533
62.6563 0.622824
62.6633 0.610556
62.6702 0.628968
62.6771 0.606032
62.6841 0.62813
62.691 0.614156
62.698 0.627241
62.7049 0.645411
62.7119 0.646775
62.7188 0.628442
62.7258 0.642529
62.7327 0.542397
62.7396 0.631144
62.7466 0.63122
62.7535 0.634427
62.7605 0.636342
62.7674 0.637388
62.7744 0.630475
62.7813 0.639098
62.7883 0.632983
62.7952 0.628689
62.8021 0.634083
62.8091 0.632117
62.816 0.632989
62.823 0.6378
62.8299 0.626216
62.8369 0.623461
62.8438 0.610495
62.8508 0.638547
62.8577 0.629125
62.8646 0.638819
62.8716 0.551877
62.8785 0.628893
62.8855 0.632905
62.8924 0.623871
62.8994 0.636289
62.9063 0.624043
62.9133 0.608469
62.9202 0.624815
62.9271 0.612656
62.9341 0.635479
62.941 0.633605
62.948 0.632418
62.9549 0.633145
62.9619 0.61839
62.9688 0.636917
62.9758 0.625091
62.9827 0.610806
62.9896 0.628939
62.9966 0.633347
63.0035 0.635118
63.0105 0.556341
63.0174 0.635595
63.0244 0.6335
63.0313 0.631089
63.0383 0.631279
63.0452 0.62815
63.0521 0.629854
63.0591 0.558038
63.066 0.632474
63.073 0.627849
63.0799 0.631412
63.0869 0.630195
63.0938 0.637249
63.1008 0.62205
63.1077 0.628367
63.1146 0.618918
63.1216 0.622498
63.1285 0.63068
63.1355 0.631882
63.1424 0.624668
63.1494 0.557925
63.1563 0.632559
63.1633 0.624672
63.1702 0.621438
63.1771 0.641478
63.1841 0.633213
63.191 0.566125
63.198 0.603314
63.2049 0.614931
63.2119 0.626882
63.2188 0.624257
63.2258 0.625423
63.2327 0.631882
63.2396 0.647047
63.2466 0.62601
63.2535 0.62243
63.2605 0.624865
63.2674 0.633899
63.2744 0.632259
63.2813 0.629587
63.2883 0.565787
63.2952 0.630974
63.3021 0.612714
63.3091 0.63493
63.316 0.632238
63.323 0.628817
63.3299 0.632728
63.3369 0.636111
63.3438 0.625206
63.3508 0.62135
63.3577 0.633461
63.3646 0.630418
63.3716 0.630232
63.3785 0.636745
63.3855 0.616421
63.3924 0.616674
63.3994 0.635498
63.4063 0.628878
63.4133 0.632412
63.4202 0.583327
63.4271 0.59249
63.4341 0.62026
63.441 0.639936
63.448 0.631311
63.4549 0.625468
63.4619 0.633432
63.4688 0.630956
63.4758 0.630977
63.4827 0.631896
63.4896 0.63411
63.4966 0.619842
63.5035 0.627547
63.5105 0.627533
63.5174 0.625872
63.5244 0.633851
63.5313 0.639039
63.5383 0.636177
63.5452 0.62708
63.5521 0.637417
63.5591 0.625072
63.566 0.559231
63.573 0.635079
63.5799 0.631027
63.5869 0.6327
63.5938 0.627438
63.6008 0.620843
63.6077 0.629131
63.6146 0.625316
63.6216 0.620302
63.6285 0.63514
63.6355 0.633757
63.6424 0.626227
63.6494 0.62563
63.6563 0.622459
63.6633 0.624446
63.6702 0.636026
63.6771 0.639845
63.6841 0.62117
63.691 0.637178
63.698 0.63513
63.7049 0.549003
63.7119 0.64659
63.7188 0.631869
63.7258 0.62025
63.7327 0.631269
63.7396 0.631418
63.7466 0.623111
63.7535 0.625873
63.7605 0.624351
63.7674 0.629758
63.7744 0.635016
63.7813 0.621626
63.7883 0.637272
63.7952 0.621449
63.8021 0.626802
63.8091 0.635503
63.816 0.618801
63.823 0.637985
63.8299 0.632992
63.8369 0.62785
63.8438 0.558482
63.8508 0.632423
63.8577 0.61924
63.8646 0.632166
63.8716 0.634643
63.8785 0.569297
63.8855 0.62792
63.8924 0.606701
63.8994 0.634445
63.9063 0.627927
63.9133 0.62539
63.9202 0.628509
63.9271 0.633546
63.9341 0.638852
63.941 0.631993
63.948 0.622954
63.9549 0.638103
63.9619 0.627703
63.9688 0.630877
63.9758 0.627383
63.9827 0.559852
63.9896 0.553948
63.9966 0.625239
64.0035 0.625021
64.0105 0.630859
64.0174 0.623914
64.0244 0.574305
64.0313 0.647687
64.0383 0.643535
64.0452 0.630979
64.0521 0.622727
64.0591 0.638391
64.066 0.634733
64.073 0.624106
64.0799 0.636739
64.0869 0.631614
64.0938 0.629252
64.1008 0.625121
64.1077 0.626344
64.1146 0.632535
64.1216 0.552696
64.1285 0.625727
64.1355 0.630442
64.1424 0.618962
64.1494 0.632959
64.1563 0.623363
64.1633 0.637543
64.1702 0.624519
64.1771 0.635233
64.1841 0.632683
64.191 0.640866
64.198 0.626213
64.2049 0.627261
64.2119 0.633009
64.2188 0.62991
64.2258 0.641667
64.2327 0.620854
64.2396 0.507233
64.2466 0
64.2535 0
64.2605 0
64.2674 0
64.2744 0
64.2813 0
64.2883 0
64.2952 0
64.3021 0
64.3091 0
64.316 0
64.323 0
64.3299 0.358799
64.3369 0.58117
64.3438 0.481801
64.3508 0.251274
64.3577 0
64.3646 0
64.3716 0
64.3785 0
64.3855 0
64.3924 0
64.3994 0
64.4063 0
64.4133 0
64.4202 0
64.4271 0
64.4341 0
64.441 0
64.448 0
64.4549 0
64.4619 0
64.4688 0
64.4758 0
64.4827 0
64.4896 0
64.4966 0
64.5035 0
64.5105 0
64.5174 0
64.5244 0
64.5313 0
64.5383 0
64.5452 0
64.5521 0
64.5591 0
64.566 0
64.573 0
64.5799 0
64.5869 0
64.5938 0
64.6008 0
64.6077 0
64.6146 0
64.6216 0
64.6285 0
64.6355 0
64.6424 0
64.6494 0
64.6563 0.240796
64.6633 0.62302
64.6702 0.594689
64.6771 0.599511
64.6841 0.556701
64.691 0.620749
64.698 0.630212
64.7049 0.613172
64.7119 0.620732
64.7188 0.606455
64.7258 0.625968
64.7327 0.632792
64.7396 0.599565
64.7466 0.630613
64.7535 0.615837
64.7605 0.62936
64.7674 0.611932
64.7744 0.622054
64.7813 0.623311
64.7883 0.617936
64.7952 0.623104
64.8021 0.632743
64.8091 0.555954
64.816 0.640157
64.823 0.630183
64.8299 0.621678
64.8369 0.637706
64.8438 0.605759
64.8508 0.618987
64.8577 0.615259
64.8646 0.630211
64.8716 0.628106
64.8785 0.623781
64.8855 0.620409
64.8924 0.623248
64.8994 0.62122
64.9063 0.62949
64.9133 0.630629
64.9202 0.627207
64.9271 0.623524
64.9341 0.599611
64.941 0.556943
64.948 0.634129
64.9549 0.632312
64.9619 0.634236
64.9688 0.640916
64.9758 0.606529
64.9827 0.630004
64.9896 0.617204
64.9966 0.630448
65.0035 0.628784
65.0105 0.625429
65.0174 0.630506
65.0244 0.631402
65.0313 0.630514
65.0383 0.608114
65.0452 0.634213
65.0521 0.621766
65.0591 0.641283
65.066 0.628676
65.073 0.630964
65.0799 0.561161
65.0869 0.639015
65.0938 0.629592
65.1008 0.634681
65.1077 0.62619
65.1146 0.631981
65.1216 0.632498
65.1285 0.622837
65.1355 0.637998
65.1424 0.627286
65.1494 0.625251
65.1563 0.634857
65.1633 0.625426
65.1702 0.62994
65.1771 0.618549
65.1841 0.629649
65.191 0.636831
65.198 0.61586
65.2049 0.630024
65.2119 0.627804
65.2188 0.560035
65.2258 0.635264
65.2327 0.630363
65.2396 0.633143
65.2466 0.630524
65.2535 0.63882
65.2605 0.608283
65.2674 0.629556
65.2744 0.625157
65.2813 0.630678
65.2883 0.624277
65.2952 0.61941
65.3021 0.623032
65.3091 0.62581
65.316 0.637757
65.323 0.630354
65.3299 0.637518
65.3369 0.639227
65.3438 0.626329
65.3508 0.606513
65.3577 0.557786
65.3646 0.629687
65.3716 0.62716
65.3785 0.605087
65.3855 0.638755
65.3924 0.636513
65.3994 0.641425
65.4063 0.621443
65.4133 0.63437
65.4202 0.616863
65.4271 0.631826
65.4341 0.622238
65.441 0.63218
65.448 0.626945
65.4549 0.631281
65.4619 0.630812
65.4688 0.620325
65.4758 0.633242
65.4827 0.617861
65.4896 0.627581
65.4966 0.557882
65.5035 0.601597
65.5105 0.636651
65.5174 0.632295
65.5244 0.632787
65.5313 0.597102
65.5383 0.632839
65.5452 0.628222
65.5521 0.632484
65.5591 0.613731
65.566 0.604765
65.573 0.623719
65.5799 0.623472
65.5869 0.635592
65.5938 0.633155
65.6008 0.615415
65.6077 0.630607
65.6146 0.630494
65.6216 0.626165
65.6285 0.642125
65.6355 0.550612
65.6424 0.635265
65.6494 0.628991
65.6563 0.628589
65.6633 0.626568
65.6702 0.632481
65.6771 0.633273
65.6841 0.62966
65.691 0.625566
65.698 0.62194
65.7049 0.629716
65.7119 0.637284
65.7188 0.622024
65.7258 0.627122
65.7327 0.628982
65.7396 0.643659
65.7466 0.622116
65.7535 0.633138
65.7605 0.639713
65.7674 0.620525
65.7744 0.565592
65.7813 0.631453
65.7883 0.628809
65.7952 0.637723
65.8021 0.617423
65.8091 0.639123
65.816 0.632715
65.823 0.623764
65.8299 0.630002
65.8369 0.631884
65.8438 0.62746
65.8508 0.608638
65.8577 0.632837
65.8646 0.632857
65.8716 0.63587
65.8785 0.628329
65.8855 0.632297
65.8924 0.629531
65.8994 0.637504
65.9063 0.629277
65.9133 0.553362
65.9202 0.630809
65.9271 0.625096
65.9341 0.6358
65.941 0.637474
65.948 0.616457
65.9549 0.623267
65.9619 0.639816
65.9688 0.638493
65.9758 0.641284
65.9827 0.623403
65.9896 0.62398
65.9966 0.636449
66.0035 0.624018
66.0105 0.637776
66.0174 0.633416
66.0244 0.624756
66.0313 0.641432
66.0383 0.637729
66.0452 0.633518
66.0521 0.560398
66.0591 0.632822
66.066 0.596862
66.073 0.62461
66.0799 0.627682
66.0869 0.635868
66.0938 0.639089
66.1008 0.634008
66.1077 0.633694
66.1146 0.614993
66.1216 0.634844
66.1285 0.637261
66.1355 0.642303
66.1424 0.622015
66.1494 0.622567
66.1563 0.619467
66.1633 0.632111
66.1702 0.632303
66.1771 0.632045
66.1841 0.638252
66.191 0.562023
66.198 0.627155
66.2049 0.62531
66.2119 0.632478
66.2188 0.63092
66.2258 0.629253
66.2327 0.630924
66.2396 0.627378
66.2466 0.629646
66.2535 0.633776
66.2605 0.632806
66.2674 0.638635
66.2744 0.619777
66.2813 0.636926
66.2883 0.636827
66.2952 0.621016
66.3021 0.624797
66.3091 0.626493
66.316 0.620642
66.323 0.637712
66.3299 0.56016
66.3369 0.633039
66.3438 0.624767
66.3508 0.634907
66.3577 0.618362
66.3646 0.621654
66.3716 0.624543
66.3785 0.626798
66.3855 0.642869
66.3924 0.571644
66.3994 0.633365
66.4063 0.63786
66.4133 0.625098
66.4202 0.624198
66.4271 0.636453
66.4341 0.6333
66.441 0.634991
66.448 0.631048
66.4549 0.623377
66.4619 0.617687
66.4688 0.563814
66.4758 0.627089
66.4827 0.620076
66.4896 0.624822
66.4966 0.618444
66.5035 0.623895
66.5105 0.624482
66.5174 0.633609
66.5244 0.628257
66.5313 0.640178
66.5383 0.632199
66.5452 0.629439
66.5521 0.60808
66.5591 0.631206
66.566 0.617017
66.573 0.61093
66.5799 0.636626
66.5869 0.626655
66.5938 0.628678
66.6008 0.639371
66.6077 0.588325
66.6146 0.58568
66.6216 0.635605
66.6285 0.645457
66.6355 0.636982
66.6424 0.626516
66.6494 0.626629
66.6563 0.632021
66.6633 0.625175
66.6702 0.632402
66.6771 0.136441
66.6841 0
66.691 0
66.698 0
66.7049 0
66.7119 0
66.7188 0
66.7258 0
66.7327 0
66.7396 0
66.7466 0
66.7535 0
66.7605 0
66.7674 0
66.7744 0
66.7813 0
66.7883 0.350076
66.7952 0.58395
66.8022 0.59917
66.8091 0.595407
66.816 0.585175
66.823 0.572108
66.8299 0.56487
66.8369 0.557591
66.8438 0.614051
66.8508 0.598451
66.8577 0.512337
66.8647 0
66.8716 0
66.8785 0
66.8855 0
66.8924 0
66.8994 0
66.9063 0
66.9133 0
66.9202 0
66.9272 0
66.9341 0
66.941 0
66.948 0.477611
66.9549 0.627935
66.9619 0.604633
66.9688 0.353975
66.9758 0.313061
66.9827 0.576666
66.9897 0.389141
66.9966 0.592412
67.0035 0.562774
67.0105 0.47936
67.0174 0.603069
67.0244 0.594417
67.0313 0.568054
67.0383 0.34652
67.0452 0
67.0522 0
67.0591 0
67.066 0
67.073 0
67.0799 0
67.0869 0
67.0938 0
67.1008 0
67.1077 0
67.1147 0
67.1216 0
67.1285 0
67.1355 0.102176
67.1424 0.582931
67.1494 0.620329
67.1563 0.611029
67.1633 0.636611
67.1702 0.628221
67.1772 0.559465
67.1841 0.619385
67.191 0.633254
67.198 0.616539
67.2049 0.611623
67.2119 0.621536
67.2188 0.630596
67.2258 0.629954
67.2327 0.624848
67.2397 0.626758
67.2466 0.619211
67.2535 0.622893
67.2605 0.624111
67.2674 0.621335
67.2744 0.624461
67.2813 0.130129
67.2883 0
67.2952 0
67.3022 0
67.3091 0
67.316 0
67.323 0
67.3299 0
67.3369 0
67.3438 0
67.3508 0
67.3577 0
67.3647 0.359397
67.3716 0.630073
67.3785 0.628876
67.3855 0.618356
67.3924 0.635893
67.3994 0.628966
67.4063 0.630085
67.4133 0.618774
67.4202 0.616234
67.4272 0.537166
67.4341 0.635493
67.441 0.61808
67.448 0.637153
67.4549 0.628853
67.4619 0.624618
67.4688 0.634469
67.4758 0.619974
67.4827 0.64137
67.4897 0.623677
67.4966 0.629762
67.5035 0.641768
67.5105 0.60405
67.5174 0.633738
67.5244 0.638329
67.5313 0.634539
67.5383 0.606713
67.5452 0.626384
67.5522 0.631555
67.5591 0.630178
67.566 0.544017
67.573 0.632307
67.5799 0.635919
67.5869 0.443103
67.5938 0
67.6008 0
67.6077 0.090076
67.6147 0.628243
67.6216 0.626058
67.6285 0.622232
67.6355 0.627721
67.6424 0.62881
67.6494 0.628872
67.6563 0.630155
67.6633 0.632911
67.6702 0.628384
67.6772 0.623685
67.6841 0.626384
67.691 0.633561
67.698 0.648863
67.7049 0.623223
67.7119 0.629341
67.7188 0.62593
67.7258 0.632921
67.7327 0.627077
67.7397 0.636342
67.7466 0.491744
67.7535 0.62797
67.7605 0.627101
67.7674 0.6294
67.7744 0.626821
67.7813 0.638201
67.7883 0.629092
67.7952 0.623627
67.8022 0.629693
67.8091 0.627721
67.816 0.639815
67.823 0.607142
67.8299 0.631626
67.8369 0.623809
67.8438 0.62187
67.8508 0.639194
67.8577 0.621358
67.8647 0.584756
67.8716 0.631379
67.8785 0.610819
67.8855 0.566192
67.8924 0.632138
67.8994 0.624655
67.9063 0.628684
67.9133 0.629954
67.9202 0.606763
67.9272 0.638895
67.9341 0.62998
67.941 0.625823
67.948 0.634364
67.9549 0.639199
67.9619 0.628164
67.9688 0.631137
67.9758 0.640317
67.9827 0.619701
67.9897 0.610824
67.9966 0.629838
68.0035 0.627348
68.0105 0.635452
68.0174 0.632625
68.0244 0.564667
68.0313 0.630819
68.0383 0.633446
68.0452 0.640096
68.0522 0.637834
68.0591 0.621452
68.066 0.637091
68.073 0.619821
68.0799 0.623847
68.0869 0.627127
68.0938 0.629334
68.1008 0.621465
68.1077 0.631365
68.1147 0.626581
68.1216 0.626857
68.1285 0.628541
68.1355 0.625256
68.1424 0.580823
68.1494 0.635924
68.1563 0.635808
68.1633 0.556127
68.1702 0.629122
68.1772 0.616191
68.1841 0.635806
68.191 0.633184
68.198 0.636284
68.2049 0.632479
68.2119 0.640066
68.2188 0.628482
68.2258 0.624395
68.2327 0.629261
68.2397 0.637102
68.2466 0.635787
68.2535 0.637938
68.2605 0.632583
68.2674 0.641477
68.2744 0.635003
68.2813 0.638839
68.2883 0.633232
68.2952 0.635016
68.3022 0.553349
68.3091 0.627173
68.316 0.618962
68.323 0.632748
68.3299 0.63412
68.3369 0.634362
68.3438 0.635229
68.3508 0.604021
68.3577 0.62843
68.3647 0.620031
68.3716 0.625018
68.3785 0.633409
68.3855 0.609154
68.3924 0.62964
68.3994 0.612039
68.4063 0.632098
68.4133 0.631207
68.4202 0.619548
68.4272 0.62798
68.4341 0.641432
68.441 0.560319
68.448 0.64036
68.4549 0.628652
68.4619 0.62777
68.4688 0.641634
68.4758 0.633552
68.4827 0.624725
68.4897 0.626079
68.4966 0.622696
68.5035 0.63803
68.5105 0.631733
68.5174 0.620782
68.5244 0.62588
68.5313 0.62956
68.5383 0.630445
68.5452 0.628992
68.5522 0.635963
68.5591 0.629666
68.566 0.62905
68.573 0.62892
68.5799 0.562079
68.5869 0.631896
68.5938 0.635591
68.6008 0.633303
68.6077 0.57478
68.6147 0.627109
68.6216 0.629064
68.6285 0.622872
68.6355 0.638752
68.6424 0.573791
68.6494 0.62917
68.6563 0.631825
68.6633 0.624071
68.6702 0.621834
68.6772 0.629315
68.6841 0.622323
68.691 0.626666
68.698 0.632922
68.7049 0.636999
68.7119 0.635806
68.7188 0.566216
68.7258 0.622008
68.7327 0.622553
68.7397 0.625194
68.7466 0.634024
68.7535 0.582131
68.7605 0.635158
68.7674 0.630266
68.7744 0.634031
68.7813 0.635596
68.7883 0.622282
68.7952 0.634483
68.8022 0.607327
68.8091 0.628098
68.816 0.61004
68.823 0.632042
68.8299 0.629176
68.8369 0.628716
68.8438 0.627223
68.8508 0.167041
68.8577 0
68.8647 0
68.8716 0
68.8785 0
68.8855 0
68.8924 0
68.8994 0
68.9063 0
68.9133 0
68.9202 0
68.9272 0
68.9341 0
68.941 0
68.948 0
68.9549 0
68.9619 0
68.9688 0
68.9758 0
68.9827 0
68.9897 0
68.9966 0
69.0035 0.0194607
69.0105 0.630471
69.0174 0.568825
69.0244 0.495277
69.0313 0.611886
69.0383 0.621884
69.0452 0.629019
69.0522 0.630779
69.0591 0.627359
69.066 0.635799
69.073 0.604621
69.0799 0.514392
69.0869 0.630398
69.0938 0.632608
69.1008 0.630414
69.1077 0.625223
69.1147 0.638262
69.1216 0.633952
69.1285 0.616541
69.1355 0.618459
69.1424 0.636724
69.1494 0.627057
69.1563 0.529846
69.1633 0.627666
69.1702 0.626328
69.1772 0.638191
69.1841 0.644449
69.191 0.628475
69.198 0.630012
69.2049 0.57532
69.2119 0.609866
69.2188 0.63371
69.2258 0.633096
69.2327 0.635001
69.2397 0.630995
69.2466 0.643157
69.2535 0.630745
69.2605 0.608786
69.2674 0.636969
69.2744 0.63068
69.2813 0.633787
69.2883 0.599019
69.2952 0.57454
69.3022 0.638443
69.3091 0.632509
69.316 0.537104
69.323 0
69.3299 0
69.3369 0
69.3438 0
69.3508 0
69.3577 0.275933
69.3647 0.639563
69.3716 0.605082
69.3785 0.626868
69.3855 0.56459
69.3924 0.628638
69.3994 0.630774
69.4063 0.637289
69.4133 0.625474
69.4202 0.636029
69.4272 0.615683
69.4341 0.636229
69.441 0.623827
69.448 0.628025
69.4549 0.627328
69.4619 0.612087
69.4688 0.636785
69.4758 0.602103
69.4827 0.63248
69.4897 0.611327
69.4966 0.549861
69.5035 0.629252
69.5105 0.636007
69.5174 0.631706
69.5244 0.631879
69.5313 0.631379
69.5383 0.635112
69.5452 0.61843
69.5522 0.614891
69.5591 0.614239
69.566 0.629543
69.573 0.629537
69.5799 0.636622
69.5869 0.617599
69.5938 0.635935
69.6008 0.627313
69.6077 0.632653
69.6147 0.627387
69.6216 0.624212
69.6285 0.629417
69.6355 0.557686
69.6424 0.633312
69.6494 0.631988
69.6563 0.610752
69.6633 0.631314
69.6702 0.636682
69.6772 0.635036
69.6841 0.637188
69.691 0.623244
69.698 0.636927
69.7049 0.632776
69.7119 0.62249
69.7188 0.626008
69.7258 0.62843
69.7327 0.633883
69.7397 0.611196
69.7466 0.640986
69.7535 0.639022
69.7605 0.636519
69.7674 0.60287
69.7744 0.560451
69.7813 0.635271
69.7883 0.624133
69.7952 0.633548
69.8022 0.622201
69.8091 0.629739
69.816 0.636517
69.823 0.629193
69.8299 0.631236
69.8369 0.639127
69.8438 0.633369
69.8508 0.635825
69.8577 0.630522
69.8647 0.632431
69.8716 0.637769
69.8785 0.629177
69.8855 0.545551
69.8924 0.630311
69.8994 0.630126
69.9063 0.633759
69.9133 0.634883
69.9202 0.62552
69.9272 0.611284
69.9341 0.628494
69.941 0.631887
69.948 0.610798
69.9549 0.633741
69.9619 0.643366
69.9688 0.631485
69.9758 0.636576
69.9827 0.634679
69.9897 0.62665
69.9966 0.610373
70.0035 0.640101
70.0105 0.621126
70.0174 0.637828
70.0244 0.560763
70.0313 0.635714
70.0383 0.642542
70.0452 0.604458
70.0522 0.628056
70.0591 0.628268
70.066 0.570623
70.073 0.0774519
70.0799 0.626528
70.0869 0.633583
70.0938 0.639428
70.1008 0.637036
70.1077 0.627122
70.1147 0.628351
70.1216 0.627624
70.1285 0.626509
70.1355 0.629647
70.1424 0.639432
70.1494 0.631574
70.1563 0.632679
70.1633 0.634158
70.1702 0.63558
70.1772 0.634115
70.1841 0.631997
70.191 0.626676
70.198 0.635531
70.2049 0.637798
70.2119 0.559039
70.2188 0.627255
70.2258 0.630142
70.2327 0.645793
70.2397 0.6315
70.2466 0.626922
70.2535 0.629918
70.2605 0.615367
70.2674 0.626221
70.2744 0.631236
70.2813 0.622255
70.2883 0.639415
70.2952 0.630779
70.3022 0.621697
70.3091 0.625687
70.316 0.615812
70.323 0.623094
70.3299 0.634579
70.3369 0.633647
70.3438 0.623148
70.3508 0.596128
70.3577 0.602133
70.3647 0.636313
70.3716 0.622993
70.3785 0.640635
70.3855 0.624054
70.3924 0.642769
70.3994 0.62386
70.4063 0.643596
70.4133 0.637731
70.4202 0.636635
70.4272 0.637259
70.4341 0.632915
70.441 0.625976
70.448 0.623959
70.4549 0.639053
70.4619 0.634465
70.4688 0.630306
70.4758 0.622456
70.4827 0.630572
70.4897 0.633415
70.4966 0.00747473
70.5035 0
70.5105 0
70.5174 0
70.5244 0
70.5313 0
70.5383 0
70.5452 0
70.5522 0
70.5591 0
70.566 0
70.573 0
70.5799 0.346852
70.5869 0.626638
70.5938 0.626222
70.6008 0.63933
70.6077 0.637083
70.6147 0.628196
70.6216 0.639707
70.6285 0.555204
70.6355 0.623246
70.6424 0.631672
70.6494 0.632302
70.6563 0.635488
70.6633 0.631008
70.6702 0.630718
70.6772 0.62834
70.6841 0.638584
70.691 0.00800396
70.698 0
70.7049 0
70.7119 0
70.7188 0
70.7258 0
70.7327 0
70.7397 0
70.7466 0
70.7535 0
70.7605 0
70.7674 0
70.7744 0.495575
70.7813 0.630641
70.7883 0.630945
70.7952 0.62518
70.8022 0.626914
70.8091 0.635563
70.816 0.634258
70.823 0.624363
70.8299 0.630819
70.8369 0.626707
70.8438 0.627513
70.8508 0.626336
70.8577 0.615356
70.8647 0.636049
70.8716 0.631303
70.8785 0.603745
70.8855 0.637465
70.8924 0.626283
70.8994 0.634362
70.9063 0.562207
70.9133 0.630434
70.9202 0.636311
70.9272 0.645648
70.9341 0.360062
70.941 0
70.948 0
70.9549 0
70.9619 0
70.9688 0
70.9758 0
70.9827 0
70.9897 0
70.9966 0
71.0035 0
71.0105 0
71.0174 0.615773
71.0244 0.632369
71.0313 0.644334
71.0383 0.629325
71.0452 0.625496
71.0522 0.624571
71.0591 0.621411
71.066 0.262641
71.073 0
71.0799 0
71.0869 0
71.0938 0
71.1008 0
71.1077 0
71.1147 0
71.1216 0
71.1285 0
71.1355 0
71.1424 0
71.1494 0
71.1563 0
71.1633 0
71.1702 0
71.1772 0
71.1841 0
71.191 0
71.198 0
71.2049 0
71.2119 0
71.2188 0
71.2258 0
71.2327 0
71.2397 0
71.2466 0
71.2535 0
71.2605 0
71.2674 0
71.2744 0
71.2813 0
71.2883 0
71.2952 0
71.3022 0
71.3091 0
71.316 0
71.323 0
71.3299 0
71.3369 0
71.3438 0
71.3508 0
71.3577 0
71.3647 0
71.3716 0
71.3785 0
71.3855 0
71.3924 0
71.3994 0
71.4063 0
71.4133 0
71.4202 0
71.4272 0
71.4341 0
71.441 0
71.448 0
71.4549 0
71.4619 0
71.4688 0
71.4758 0
71.4827 0
71.4897 0
71.4966 0
71.5035 0.233692
71.5105 0.603722
71.5174 0.62408
71.5244 0.633583
71.5313 0.624342
71.5383 0.61338
71.5452 0.626997
71.5522 0.629599
71.5591 0.624245
71.566 0.636001
71.573 0.625543
71.5799 0.626328
71.5869 0.557747
71.5938 0.639602
71.6008 0.61044
71.6077 0.632816
71.6147 0.643038
71.6216 0.629382
71.6285 0.62945
71.6355 0.609738
71.6424 0.627853
71.6494 0.630123
71.6563 0.604936
71.6633 0.614224
71.6702 0.637352
71.6772 0.630247
71.6841 0.631392
71.691 0.630937
71.698 0.627766
71.7049 0.622013
71.7119 0.62898
71.7188 0.628897
71.7258 0.50961
71.7327 0.628845
71.7397 0.625433
71.7466 0.634971
71.7535 0.631321
71.7605 0.626834
71.7674 0.615071
71.7744 0.622784
71.7813 0.61312
71.7883 0.620902
71.7952 0.623387
71.8022 0.618413
71.8091 0.596181
71.816 0.604739
71.823 0.62333
71.8299 0.625207
71.8369 0.622949
71.8438 0.616375
71.8508 0.571628
71.8577 0.607873
71.8647 0.62884
71.8716 0.631226
71.8785 0.606204
71.8855 0.617045
71.8924 0.00780377
71.8994 0
71.9063 0
71.9133 0
71.9202 0
71.9272 0
71.9341 0
71.941 0
71.948 0
71.9549 0
71.9619 0
71.9688 0
71.9758 0.245764
71.9827 0.636427
71.9897 0.387492
71.9966 0
72.0035 0
72.0105 0
72.0174 0
72.0244 0
72.0313 0
72.0383 0
72.0452 0
72.0522 0
72.0591 0
72.066 0
72.073 0.109565
72.0799 0.626805
72.0869 0.629923
72.0938 0.598241
72.1008 0.563533
72.1077 0.633844
72.1147 0.626754
72.1216 0.638206
72.1285 0.619849
72.1355 0.626028
72.1424 0.636255
72.1494 0.622169
72.1563 0.639911
72.1633 0.617845
72.1702 0.629784
72.1772 0.644284
72.1841 0.626024
72.191 0.637407
72.198 0.603424
72.2049 0.622523
72.2119 0.636645
72.2188 0.638692
72.2258 0.626678
72.2327 0.626118
72.2397 0.555194
72.2466 0.615204
72.2535 0.610664
72.2605 0.632069
72.2674 0.624343
72.2744 0.62025
72.2813 0.628032
72.2883 0.633502
72.2952 0.626
72.3022 0.633427
72.3091 0.626372
72.316 0.632596
72.323 0.612262
72.3299 0.634819
72.3369 0.625964
72.3438 0.629812
72.3508 0.622432
72.3577 0.642683
72.3647 0.6367
72.3716 0.560248
72.3785 0.630074
72.3855 0.630233
72.3924 0.629058
72.3994 0.612183
72.4063 0.634967
72.4133 0.641018
72.4202 0.6215
72.4272 0.619531
72.4341 0.627872
72.441 0.631571
72.448 0.626344
72.4549 0.636145
72.4619 0.619595
72.4688 0.634807
72.4758 0.633338
72.4827 0.635019
72.4897 0.628946
72.4966 0.632953
72.5035 0.62439
72.5105 0.561228
72.5174 0.181626
72.5244 0
72.5313 0
72.5383 0
72.5452 0
72.5522 0
72.5591 0
72.566 0
72.573 0
72.5799 0
72.5869 0
72.5938 0
72.6008 0
72.6077 0.195599
72.6147 0.629826
72.6216 0.629092
72.6285 0.616345
72.6355 0.632592
72.6424 0.632137
72.6494 0.629285
72.6563 0.630798
72.6633 0.625516
72.6702 0.625956
72.6772 0.633628
72.6841 0.625336
72.691 0.626757
72.698 0.600052
72.7049 0.623215
72.7119 0.611129
72.7188 0.628014
72.7258 0.63226
72.7327 0.621149
72.7397 0.557382
72.7466 0.631488
72.7535 0.613298
72.7605 0.623677
72.7674 0.629622
72.7744 0.639363
72.7813 0.642701
72.7883 0.633447
72.7952 0.60998
72.8022 0.631803
72.8091 0.629502
72.816 0.624166
72.823 0.638184
72.8299 0.625664
72.8369 0.624526
72.8438 0.633031
72.8508 0.627546
72.8577 0.630804
72.8647 0.632725
72.8716 0.635109
72.8785 0.548602
72.8855 0.628349
72.8924 0.628533
72.8994 0.625734
72.9063 0.627817
72.9133 0.628256
72.9202 0.630678
72.9272 0.623827
72.9341 0.624127
72.941 0.650464
72.948 0.621881
72.9549 0.630302
72.9619 0.635924
72.9688 0.618507
72.9758 0.63179
72.9827 0.63288
72.9897 0.637282
72.9966 0.638
73.0035 0.624009
73.0105 0.628603
73.0174 0.518703
73.0244 0.62172
73.0313 0.632077
73.0383 0.632757
73.0452 0.634932
73.0522 0.623141
73.0591 0.62514
73.066 0.632078
73.073 0.641741
73.0799 0.617499
73.0869 0.633479
73.0938 0.638174
73.1008 0.626919
73.1077 0.620639
73.1147 0.618972
73.1216 0.634031
73.1285 0.628105
73.1355 0.639623
73.1424 0.63362
73.1494 0.627332
73.1563 0.56428
73.1633 0.631062
73.1702 0.616605
73.1772 0.602995
73.1841 0.636208
73.191 0.623161
73.198 0.638584
73.2049 0.633061
73.2119 0.63164
73.2188 0.637034
73.2258 0.606769
73.2327 0.63095
73.2397 0.633397
73.2466 0.637691
73.2535 0.626485
73.2605 0.636795
73.2674 0.629451
73.2744 0.632721
73.2813 0.630796
73.2883 0.632609
73.2952 0.570959
73.3022 0.633157
73.3091 0.626036
73.316 0.627041
73.323 0.626892
73.3299 0.610227
73.3369 0.642478
73.3438 0.62658
73.3508 0.63848
73.3577 0.6385
73.3647 0.627758
73.3716 0.631371
73.3785 0.636207
73.3855 0.614369
73.3924 0.616636
73.3994 0.635233
73.4063 0.630469
73.4133 0.63549
73.4202 0.627054
73.4272 0.601336
73.4341 0.55067
73.441 0.619134
73.448 0.621708
73.4549 0.620473
73.4619 0.625806
73.4688 0.630256
73.4758 0.634423
73.4827 0.634352
73.4897 0.647489
73.4966 0.637445
73.5035 0.629111
73.5105 0.630284
73.5174 0.643519
73.5244 0.628007
73.5313 0.633511
73.5383 0.637195
73.5452 0.630084
73.5522 0.602662
73.5591 0.613396
73.566 0.643569
73.573 0.550502
73.5799 0.624632
73.5869 0.631662
73.5938 0.625863
73.6008 0.636803
73.6077 0.624965
73.6147 0.628601
73.6216 0.628521
73.6285 0.642171
73.6355 0.634762
73.6424 0.626312
73.6494 0.63068
73.6563 0.626827
73.6633 0.631454
73.6702 0.638409
73.6772 0.631743
73.6841 0.621395
73.691 0.63818
73.698 0.616313
73.7049 0.630873
73.7119 0.576764
73.7188 0.606167
73.7258 0.626468
73.7327 0.624878
73.7397 0.611185
73.7466 0.647908
73.7535 0.634574
73.7605 0.626225
73.7674 0.628437
73.7744 0.633428
73.7813 0.62382
73.7883 0.637638
73.7952 0.629769
73.8022 0.633199
73.8091 0.629417
73.816 0.643888
73.823 0.577422
73.8299 0.625129
73.8369 0.62461
73.8438 0.635058
73.8508 0.636267
73.8577 0.560469
73.8647 0.631145
73.8716 0.601465
73.8785 0.627477
73.8855 0.627637
73.8924 0.629928
73.8994 0.651993
73.9063 0.636859
73.9133 0.62217
73.9202 0.626041
73.9272 0.622142
73.9341 0.621172
73.941 0.621284
73.948 0.632364
73.9549 0.625086
73.9619 0.572222
73.9688 0.627059
73.9758 0.637955
73.9827 0.625366
73.9897 0.562162
73.9966 0.623469
74.0035 0.616629
74.0105 0.638617
74.0174 0.620226
74.0244 0.561745
74.0313 0.63006
74.0383 0.624502
74.0452 0.604548
74.0522 0.623267
74.0591 0.60115
74.066 0.629188
74.073 0.629716
74.0799 0.62787
74.0869 0.640273
74.0938 0.639825
74.1008 0.636348
74.1077 0.635842
74.1147 0.619306
74.1216 0.639652
74.1285 0.156009
74.1355 0
74.1424 0
74.1494 0
74.1563 0
74.1633 0
74.1702 0
74.1772 0
74.1841 0
74.191 0
74.198 0
74.2049 0
74.2119 0
74.2188 0
74.2258 0
74.2327 0
74.2397 0
74.2466 0
74.2535 0
74.2605 0
74.2674 0
74.2744 0
74.2813 0
74.2883 0
74.2952 0
74.3022 0
74.3091 0
74.316 0
74.323 0
74.3299 0
74.3369 0
74.3438 0
74.3508 0
74.3577 0
74.3647 0
74.3716 0
74.3785 0
74.3855 0
74.3924 0
74.3994 0
74.4063 0
74.4133 0
74.4202 0
74.4272 0
74.4341 0
74.441 0
74.448 0
74.4549 0
74.4619 0
74.4688 0
74.4758 0
74.4827 0
74.4897 0
74.4966 0
74.5035 0
74.5105 0
74.5174 0
74.5244 0
74.5313 0
74.5383 0
74.5452 0.279032
74.5522 0.632278
74.5591 0.630292
74.566 0.63679
74.573 0.625203
74.5799 0.63239
74.5869 0.568213
74.5938 0.632251
74.6008 0.625127
74.6077 0.611398
74.6147 0.636838
74.6216 0.628259
74.6285 0.643342
74.6355 0.631111
74.6424 0.630454
74.6494 0.638573
74.6563 0.63804
74.6633 0.636356
74.6702 0.633079
74.6772 0.620317
74.6841 0.559343
74.691 0.644377
74.698 0.624444
74.7049 0.640527
74.7119 0.630815
74.7188 0.622353
74.7258 0.630067
74.7327 0.647766
74.7397 0.639691
74.7466 0.429781
74.7535 0.612183
74.7605 0.623053
74.7674 0.634369
74.7744 0.561193
74.7813 0.610617
74.7883 0.570426
74.7952 0.617301
74.8022 0.635312
74.8091 0.618259
74.816 0.634888
74.823 0.555933
74.8299 0.620097
74.8369 0.628779
74.8438 0.634472
74.8508 0.618932
74.8577 0.641737
74.8647 0.638675
74.8716 0.616583
74.8785 0.636333
74.8855 0.627577
74.8924 0.572842
74.8994 0.58575
74.9063 0.434062
74.9133 0.637432
74.9202 0.623566
74.9272 0.630406
74.9341 0.623662
74.941 0.577629
74.948 0.576755
74.9549 0.636945
74.9619 0.558194
74.9688 0.632623
74.9758 0.622485
74.9827 0.637707
74.9897 0.617457
74.9966 0.630941
75.0035 0.574076
75.0105 0.631498
75.0174 0.617892
75.0244 0.641051
75.0313 0.623613
75.0383 0.626206
75.0452 0.632065
75.0522 0.630135
75.0591 0.63309
75.066 0.273345
75.073 0.62767
75.0799 0.632738
75.0869 0.6379
75.0938 0.635476
75.1008 0.630294
75.1077 0.639733
75.1147 0.638491
75.1216 0.635069
75.1285 0.624592
75.1355 0.635613
75.1424 0.624486
75.1494 0.613161
75.1563 0.616505
75.1633 0.629837
75.1702 0.604845
75.1772 0.62508
75.1841 0.635016
75.191 0.638163
75.198 0.643142
75.2049 0.558532
75.2119 0.581225
75.2188 0.627073
75.2258 0.622365
75.2327 0.637394
75.2397 0.624571
75.2466 0.628106
75.2535 0.62952
75.2605 0.624965
75.2674 0.632644
75.2744 0.607821
75.2813 0.62459
75.2883 0.626198
75.2952 0.255867
75.3022 0
75.3091 0
75.316 0
75.323 0
75.3299 0
75.3369 0
75.3438 0
75.3508 0
75.3577 0
75.3647 0
75.3716 0
75.3785 0.238869
75.3855 0.636234
75.3924 0.635268
75.3994 0.623292
75.4063 0.625926
75.4133 0.62793
75.4202 0.626682
75.4272 0.636356
75.4341 0.627335
75.441 0.608744
75.448 0.63432
75.4549 0.631832
75.4619 0.625812
75.4688 0.631393
75.4758 0.621909
75.4827 0.565205
75.4897 0.634712
75.4966 0.623055
75.5035 0.636263
75.5105 0.634164
75.5174 0.63105
75.5244 0.635943
75.5313 0.632742
75.5383 0.61714
75.5452 0.622472
75.5522 0.632404
75.5591 0.633378
75.566 0.630567
75.573 0.631544
75.5799 0.635803
75.5869 0.625187
75.5938 0.641398
75.6008 0.632588
75.6077 0.627922
75.6147 0.628416
75.6216 0.553321
75.6285 0.629614
75.6355 0.634174
75.6424 0.639464
75.6494 0.628489
75.6563 0.635784
75.6633 0.623468
75.6702 0.627392
75.6772 0.639576
75.6841 0.628315
75.691 0.626683
75.698 0.636961
75.7049 0.63161
75.7119 0.646014
75.7188 0.632503
75.7258 0.632611
75.7327 0.631287
75.7397 0.643066
75.7466 0.630981
75.7535 0.630419
75.7605 0.350504
75.7674 0.629767
75.7744 0.64068
75.7813 0.636529
75.7883 0.637624
75.7952 0.630618
75.8022 0.631276
75.8091 0.601492
75.816 0.638177
75.823 0.634141
75.8299 0.62468
75.8369 0.627347
75.8438 0.638221
75.8508 0.627634
75.8577 0.635635
75.8647 0.633358
75.8716 0.626112
75.8785 0.634899
75.8855 0.627869
75.8924 0.611826
75.8994 0.634421
75.9063 0.554794
75.9133 0.645665
75.9202 0.524594
75.9272 0.624116
75.9341 0.631789
75.941 0.121359
75.948 0.527617
75.9549 0.62788
75.9619 0.633968
75.9688 0.635207
75.9758 0.534019
75.9827 0.636136
75.9897 0.608038
75.9966 0.638968
76.0035 0.633218
76.0105 0.634358
76.0174 0.621668
76.0244 0.641369
76.0313 0.634192
76.0383 0.629485
76.0452 0.633442
76.0522 0.634821
76.0591 0.51695
76.066 0.634609
76.073 0.637476
76.0799 0.630719
76.0869 0.623405
76.0938 0.627297
76.1008 0.631599
76.1077 0.638834
76.1147 0.63332
76.1216 0.630501
76.1285 0.541899
76.1355 0.635342
76.1424 0.633114
76.1494 0.632473
76.1563 0.641484
76.1633 0.635286
76.1702 0.632995
76.1772 0.625382
76.1841 0.628918
76.191 0.63909
76.198 0.629498
76.2049 0.569561
76.2119 0.640435
76.2188 0.626253
76.2258 0.604431
76.2327 0.603398
76.2397 0.649364
76.2466 0.631844
76.2535 0.613437
76.2605 0.629503
76.2674 0.54805
76.2744 0.621642
76.2813 0.633842
76.2883 0.623824
76.2952 0.634742
76.3022 0.627264
76.3091 0.631474
76.316 0.566442
76.323 0.626309
76.3299 0.634806
76.3369 0.627708
76.3438 0.63388
76.3508 0.627003
76.3577 0.633883
76.3647 0.633156
76.3716 0.626527
76.3785 0.610245
76.3855 0.63338
76.3924 0.628561
76.3994 0.630809
76.4063 0.503894
76.4133 0.626803
76.4202 0.621696
76.4272 0.582157
76.4341 0.605372
76.441 0.629483
76.448 0.623021
76.4549 0.637488
76.4619 0.624073
76.4688 0.62847
76.4758 0.625992
76.4827 0.640047
76.4897 0.64152
76.4966 0.640161
76.5035 0.635269
76.5105 0.63791
76.5174 0.620116
76.5244 0.622868
76.5313 0.629597
76.5383 0.645111
76.5452 0.559997
76.5522 0.63883
76.5591 0.641982
76.566 0.572201
76.573 0.615282
76.5799 0.629786
76.5869 0.629597
76.5938 0.633999
76.6008 0.625224
76.6077 0.626722
76.6147 0.633049
76.6216 0.634238
76.6285 0.630526
76.6355 0.639025
76.6424 0.639525
76.6494 0.640797
76.6563 0.637699
76.6633 0.635536
76.6702 0.641092
76.6772 0.617219
76.6841 0.560034
76.691 0.635894
76.698 0.645175
76.7049 0.632305
76.7119 0.630074
76.7188 0.630105
76.7258 0.631179
76.7327 0.611044
76.7397 0.628484
76.7466 0.634754
76.7535 0.632371
76.7605 0.630747
76.7674 0.630332
76.7744 0.383328
76.7813 0.620594
76.7883 0.638877
76.7952 0.634564
76.8022 0.632917
76.8091 0.637784
76.816 0.638787
76.823 0.632108
76.8299 0.641707
76.8369 0.633094
76.8438 0.629691
76.8508 0.634481
76.8577 0.631335
76.8647 0.64333
76.8716 0.627718
76.8785 0.635197
76.8855 0.644137
76.8924 0.638221
76.8994 0.637821
76.9063 0.618285
76.9133 0.624268
76.9202 0.562682
76.9272 0.635946
76.9341 0.632911
76.941 0.626595
76.948 0.637287
76.9549 0.637932
76.9619 0.630886
76.9688 0.618537
76.9758 0.630438
76.9827 0.634626
76.9897 0.635178
76.9966 0.619522
77.0035 0.640425
77.0105 0.55413
77.0174 0.623372
77.0244 0.626898
77.0313 0.634937
77.0383 0.627427
77.0452 0.629588
77.0522 0.615021
77.0591 0.640462
77.066 0.630886
77.073 0.635211
77.0799 0.504264
77.0869 0.630801
77.0938 0.645556
77.1008 0.628844
77.1077 0.637942
77.1147 0.637638
77.1216 0.621049
77.1285 0.636633
77.1355 0.636364
77.1424 0.638541
77.1494 0.637916
77.1563 0.628913
77.1633 0.640981
77.1702 0.577193
77.1772 0.63104
77.1841 0.633079
77.191 0.620616
77.198 0.639095
77.2049 0.628053
77.2119 0.627919
77.2188 0.555887
77.2258 0.579285
77.2327 0.634338
77.2397 0.585323
77.2466 0.63395
77.2535 0.646347
77.2605 0.639542
77.2674 0.632149
77.2744 0.625837
77.2813 0.634006
77.2883 0.614782
77.2952 0.630669
77.3022 0.620175
77.3091 0.619877
77.316 0.638377
77.323 0.630328
77.3299 0.625591
77.3369 0.611406
77.3438 0.625639
77.3508 0.610807
77.3577 0.565216
77.3647 0.621795
77.3716 0.610354
77.3785 0.634719
77.3855 0.632922
77.3924 0.62921
77.3994 0.6323
77.4063 0.607445
77.4133 0.635803
77.4202 0.636878
77.4272 0.627319
77.4341 0.621386
77.441 0.634618
77.448 0.644064
77.4549 0.638813
77.4619 0.638174
77.4688 0.631093
77.4758 0.622956
77.4827 0.62045
77.4897 0.627906
77.4966 0.555982
77.5035 0.632557
77.5105 0.641485
77.5174 0.642173
77.5244 0.635165
77.5313 0.633201
77.5383 0.642011
77.5452 0.626522
77.5522 0.628366
77.5591 0.633366
77.566 0.626051
77.573 0.629773
77.5799 0.61089
77.5869 0.630429
77.5938 0.580013
77.6008 0.632126
77.6077 0.640024
77.6147 0.62745
77.6216 0.63053
77.6285 0.634604
77.6355 0.557938
77.6424 0.638453
77.6494 0.625878
77.6563 0.607114
77.6633 0.630927
77.6702 0.638689
77.6772 0.638089
77.6841 0.636639
77.691 0.62654
77.698 0.625493
77.7049 0.633588
77.7119 0.628933
77.7188 0.633739
77.7258 0.635366
77.7327 0.637281
77.7397 0.629662
77.7466 0.579352
77.7535 0.638332
77.7605 0.623495
77.7674 0.624347
77.7744 0.554522
77.7813 0.632884
77.7883 0.626972
77.7952 0.629055
77.8022 0.579284
77.8091 0.576476
77.816 0.633104
77.823 0.634248
77.8299 0.640041
77.8369 0.633446
77.8438 0.632997
77.8508 0.621869
77.8577 0.63193
77.8647 0.634392
77.8716 0.606184
77.8786 0.641839
77.8855 0.635129
77.8924 0.624163
77.8994 0.639685
77.9063 0.626435
77.9133 0.551871
77.9202 0.622579
77.9272 0.633748
77.9341 0.633811
77.9411 0.628956
77.948 0.633516
77.9549 0.627123
77.9619 0.631183
77.9688 0.579162
77.9758 0.62983
77.9827 0.624684
77.9897 0.579406
77.9966 0.517519
78.0036 0.63741
78.0105 0.642103
78.0174 0.628317
78.0244 0.632458
78.0313 0.632367
78.0383 0.63254
78.0452 0.622781
78.0522 0.635638
78.0591 0.56302
78.0661 0.637576
78.073 0.626065
78.0799 0.60836
78.0869 0.638895
78.0938 0.631202
78.1008 0.629123
78.1077 0.642948
78.1147 0.632554
78.1216 0.625131
78.1286 0.608682
78.1355 0.639127
78.1424 0.62871
78.1494 0.634875
78.1563 0.634868
78.1633 0.629277
78.1702 0.632894
78.1772 0.63531
78.1841 0.637055
78.1911 0.574869
78.198 0.503772
78.2049 0.614483
78.2119 0.628103
78.2188 0.635586
78.2258 0.632283
78.2327 0.635369
78.2397 0.624844
78.2466 0.637692
78.2536 0.596404
78.2605 0.627295
78.2674 0.625699
78.2744 0.608208
78.2813 0.623919
78.2883 0.630316
78.2952 0.606804
78.3022 0.612462
78.3091 0.635593
78.3161 0.618718
78.323 0.635365
78.3299 0.624701
78.3369 0.562859
78.3438 0.63653
78.3508 0.621301
78.3577 0.634624
78.3647 0.623851
78.3716 0.624735
78.3786 0.629041
78.3855 0.626297
78.3924 0.617356
78.3994 0.628954
78.4063 0.62642
78.4133 0.634593
78.4202 0.634468
78.4272 0.642777
78.4341 0.631861
78.4411 0.61004
78.448 0.638114
78.4549 0.63377
78.4619 0.637833
78.4688 0.615834
78.4758 0.486159
78.4827 0.636624
78.4897 0.632103
78.4966 0.633776
78.5036 0.628427
78.5105 0.633349
78.5174 0.625203
78.5244 0.634163
78.5313 0.6324
78.5383 0.643623
78.5452 0.631739
78.5522 0.625192
78.5591 0.612522
78.5661 0.634028
78.573 0.627114
78.5799 0.638713
78.5869 0.631323
78.5938 0.630943
78.6008 0.633838
78.6077 0.644284
78.6147 0.558583
78.6216 0.623384
78.6286 0.638489
78.6355 0.627237
78.6424 0.634356
78.6494 0.62654
78.6563 0.631157
78.6633 0.627938
78.6702 0.625721
78.6772 0.629295
78.6841 0.629657
78.6911 0.624506
78.698 0.630055
78.7049 0.639755
78.7119 0.628455
78.7188 0.633635
78.7258 0.634201
78.7327 0.625339
78.7397 0.623861
78.7466 0.635804
78.7536 0.551695
78.7605 0.629584
78.7674 0.636315
78.7744 0.625273
78.7813 0.641247
78.7883 0.64035
78.7952 0.62138
78.8022 0.635437
78.8091 0.626617
78.8161 0.633617
78.823 0.624507
78.8299 0.637779
78.8369 0.6334
78.8438 0.611656
78.8508 0.643725
78.8577 0.635196
78.8647 0.635633
78.8716 0.631842
78.8786 0.645292
78.8855 0.63442
78.8924 0.632379
78.8994 0.567725
78.9063 0.61691
78.9133 0.650274
78.9202 0.627033
78.9272 0.614011
78.9341 0.634899
78.9411 0.635534
78.948 0.634859
78.9549 0.62384
78.9619 0.634581
78.9688 0.632244
78.9758 0.633018
78.9827 0.640744
78.9897 0.642084
78.9966 0.631216
79.0036 0.631287
79.0105 0.624774
79.0174 0.632049
79.0244 0.635352
79.0313 0.622285
79.0383 0.565093
79.0452 0.626275
79.0522 0.634131
79.0591 0.631565
79.0661 0.627311
79.073 0.634044
79.0799 0.628942
79.0869 0.627847
79.0938 0.646427
79.1008 0.626517
79.1077 0.629842
79.1147 0.632618
79.1216 0.633654
79.1286 0.633116
79.1355 0.630649
79.1424 0.641847
79.1494 0.63012
79.1563 0.617741
79.1633 0.633631
79.1702 0.632891
79.1772 0.542517
79.1841 0.628079
79.1911 0.625903
79.198 0.628724
79.2049 0.630051
79.2119 0.637336
79.2188 0.628897
79.2258 0.645845
79.2327 0.601282
79.2397 0.60234
79.2466 0.627163
79.2536 0.606941
79.2605 0.625335
79.2674 0.607666
79.2744 0.634098
79.2813 0.626885
79.2883 0.634689
79.2952 0.638062
79.3022 0.630603
79.3091 0.62894
79.3161 0.564288
79.323 0.628799
79.3299 0.638565
79.3369 0.631318
79.3438 0.640532
79.3508 0.632599
79.3577 0.630628
79.3647 0.638464
79.3716 0.630019
79.3786 0.627371
79.3855 0.628847
79.3924 0.645588
79.3994 0.625008
79.4063 0.630047
79.4133 0.624706
79.4202 0.61788
79.4272 0.631581
79.4341 0.62257
79.4411 0.634875
79.448 0.633869
79.4549 0.562883
79.4619 0.643152
79.4688 0.631427
79.4758 0.624732
79.4827 0.638733
79.4897 0.631788
79.4966 0.620087
79.5036 0.604824
79.5105 0.622884
79.5174 0.633312
79.5244 0.625166
79.5313 0.615957
79.5383 0.628498
79.5452 0.636795
79.5522 0.626112
79.5591 0.637832
79.5661 0.629444
79.573 0.631856
79.5799 0.605968
79.5869 0.633875
79.5938 0.550027
79.6008 0.629948
79.6077 0.611448
79.6147 0.625041
79.6216 0.641112
79.6286 0.629179
79.6355 0.633353
79.6424 0.620669
79.6494 0.637825
79.6563 0.621537
79.6633 0.635451
79.6702 0.62641
79.6772 0.635522
79.6841 0.637649
79.6911 0.623889
79.698 0.597618
79.7049 0.622072
79.7119 0.631296
79.7188 0.635794
79.7258 0.632981
79.7327 0.562009
79.7397 0.627719
79.7466 0.638871
79.7536 0.629531
79.7605 0.641552
79.7674 0.623691
79.7744 0.629444
79.7813 0.63841
79.7883 0.628873
79.7952 0.634931
79.8022 0.642804
79.8091 0.63792
79.8161 0.636427
79.823 0.639821
79.8299 0.623568
79.8369 0.62944
79.8438 0.635418
79.8508 0.626438
79.8577 0.628506
79.8647 0.626826
79.8716 0.60895
79.8786 0.585501
79.8855 0.631492
79.8924 0.640027
79.8994 0.633448
79.9063 0.631091
79.9133 0.630266
79.9202 0.629237
79.9272 0.627938
79.9341 0.63447
79.9411 0.638395
79.948 0.614331
79.9549 0.629206
79.9619 0.627799
79.9688 0.64316
79.9758 0.628194
79.9827 0.638643
79.9897 0.635102
79.9966 0.628711
80.0036 0.625507
80.0105 0.640891
80.0174 0.561838
80.0244 0.640645
80.0313 0.631133
80.0383 0.636163
80.0452 0.629921
80.0522 0.611977
80.0591 0.636909
80.0661 0.631915
80.073 0.629235
80.0799 0.638728
80.0869 0.634749
80.0938 0.619022
80.1008 0.637342
80.1077 0.599198
80.1147 0.639993
80.1216 0.626062
80.1286 0.630916
80.1355 0.632001
80.1424 0.626948
80.1494 0.622943
80.1563 0.553568
80.1633 0.633903
80.1702 0.622516
80.1772 0.615184
80.1841 0.573116
80.1911 0.62529
80.198 0.627987
80.2049 0.636033
80.2119 0.6254
80.2188 0.636014
80.2258 0.632166
80.2327 0.637368
80.2397 0.627955
80.2466 0.630601
80.2536 0.637675
80.2605 0.62568
80.2674 0.631005
80.2744 0.635215
80.2813 0.611809
80.2883 0.627754
80.2952 0.540388
80.3022 0.63484
80.3091 0.628895
80.3161 0.633209
80.323 0.614215
80.3299 0.627098
80.3369 0.644631
80.3438 0.633183
80.3508 0.616791
80.3577 0.626667
80.3647 0.634639
80.3716 0.636615
80.3786 0.632821
80.3855 0.629573
80.3924 0.633987
80.3994 0.639815
80.4063 0.631154
80.4133 0.627946
80.4202 0.635315
80.4272 0.62891
80.4341 0.563895
80.4411 0.635494
80.448 0.636152
80.4549 0.569982
80.4619 0.47721
80.4688 0.625215
80.4758 0.626091
80.4827 0.638569
80.4897 0.632021
80.4966 0.569419
80.5036 0.632616
80.5105 0.620453
80.5174 0.632982
80.5244 0.634195
80.5313 0.638358
80.5383 0.635404
80.5452 0.627564
80.5522 0.636239
80.5591 0.624864
80.5661 0.63678
80.573 0.564006
80.5799 0.641276
80.5869 0.612313
80.5938 0.63592
80.6008 0.62669
80.6077 0.625621
80.6147 0.605606
80.6216 0.632121
80.6286 0.63738
80.6355 0.635334
80.6424 0.62999
80.6494 0.63146
80.6563 0.627607
80.6633 0.637054
80.6702 0.607683
80.6772 0.627095
80.6841 0.625212
80.6911 0.637149
80.698 0.632117
80.7049 0.631706
80.7119 0.551234
80.7188 0.624277
80.7258 0.63018
80.7327 0.618252
80.7397 0.634125
80.7466 0.625005
80.7536 0.635337
80.7605 0.624913
80.7674 0.629079
80.7744 0.616735
80.7813 0.629203
80.7883 0.635491
80.7952 0.637684
80.8022 0.642669
80.8091 0.633735
80.8161 0.631313
80.823 0.62656
80.8299 0.625666
80.8369 0.633044
80.8438 0.627557
80.8508 0.564031
80.8577 0.64141
80.8647 0.606109
80.8716 0.628661
80.8786 0.608032
80.8855 0.646288
80.8924 0.62934
80.8994 0.635664
80.9063 0.635341
80.9133 0.635119
80.9202 0.635531
80.9272 0.641549
80.9341 0.63676
80.9411 0.630149
80.948 0.644257
80.9549 0.272031
80.9619 0.631201
80.9688 0.634023
80.9758 0.627851
80.9827 0.633538
80.9897 0.635506
80.9966 0.627114
81.0036 0.634026
81.0105 0.596965
81.0174 0.626199
81.0244 0.628348
81.0313 0.629237
81.0383 0.640562
81.0452 0.619236
81.0522 0.629494
81.0591 0.608109
81.0661 0.629875
81.073 0.610167
81.0799 0.629799
81.0869 0.643057
81.0938 0.564173
81.1008 0.641312
81.1077 0.349831
81.1147 0
81.1216 0.311751
81.1286 0.630666
81.1355 0.629537
81.1424 0.628347
81.1494 0.620131
81.1563 0.63744
81.1633 0.64028
81.1702 0.630093
81.1772 0.642389
81.1841 0.636114
81.1911 0.634658
81.198 0.627212
81.2049 0.635477
81.2119 0.634608
81.2188 0.608622
81.2258 0.632264
81.2327 0.634894
81.2397 0.630899
81.2466 0.6393
81.2536 0.625802
81.2605 0.568291
81.2674 0.622929
81.2744 0.646705
81.2813 0.617469
81.2883 0.630161
81.2952 0.626657
81.3022 0.631564
81.3091 0.641022
81.3161 0.631502
81.323 0.61729
81.3299 0.630716
81.3369 0.630313
81.3438 0.631491
81.3508 0.62944
81.3577 0.628659
81.3647 0.632603
81.3716 0.625818
81.3786 0.631565
81.3855 0.625626
81.3924 0.6301
81.3994 0.554523
81.4063 0.628726
81.4133 0.640796
81.4202 0.625177
81.4272 0.632704
81.4341 0.632334
81.4411 0.643205
81.448 0.630156
81.4549 0.633382
81.4619 0.634389
81.4688 0.634575
81.4758 0.642609
81.4827 0.634094
81.4897 0.637193
81.4966 0.625982
81.5036 0.63399
81.5105 0.622215
81.5174 0.632798
81.5244 0.627734
81.5313 0.629052
81.5383 0.568881
81.5452 0.623409
81.5522 0.630887
81.5591 0.632621
81.5661 0.629991
81.573 0.631539
81.5799 0.642758
81.5869 0.632623
81.5938 0.626788
81.6008 0.642693
81.6077 0.620087
81.6147 0.637317
81.6216 0.629777
81.6286 0.634714
81.6355 0.6307
81.6424 0.546399
81.6494 0.634013
81.6563 0.635927
81.6633 0.634817
81.6702 0.631508
81.6772 0.62017
81.6841 0.580218
81.6911 0.637326
81.698 0.635781
81.7049 0.635987
81.7119 0.631538
81.7188 0.604015
81.7258 0.635796
81.7327 0.625756
81.7397 0.621749
81.7466 0.623601
81.7536 0.621197
81.7605 0.635971
81.7674 0.633985
81.7744 0.641707
81.7813 0.627833
81.7883 0.635432
81.7952 0.63591
81.8022 0.635075
81.8091 0.631679
81.8161 0.633281
81.823 0.553783
81.8299 0.634008
81.8369 0.629978
81.8438 0.633189
81.8508 0.605533
81.8577 0.638228
81.8647 0.629477
81.8716 0.627084
81.8786 0.64224
81.8855 0.630957
81.8924 0.628496
81.8994 0.629181
81.9063 0.652346
81.9133 0.630223
81.9202 0.645092
81.9272 0.627315
81.9341 0.493423
81.9411 0.552296
81.948 0.63626
81.9549 0.634045
81.9619 0.631453
81.9688 0.634495
81.9758 0.637219
81.9827 0.637994
81.9897 0.636455
81.9966 0.623803
82.0036 0.627063
82.0105 0.622094
82.0174 0.62617
82.0244 0.63859
82.0313 0.600391
82.0383 0.624403
82.0452 0.640502
82.0522 0.635835
82.0591 0.627288
82.0661 0.635578
82.073 0.627405
82.0799 0.615488
82.0869 0.571998
82.0938 0.632092
82.1008 0.626884
82.1077 0.64522
82.1147 0.637886
82.1216 0.60659
82.1286 0.615858
82.1355 0.637754
82.1424 0.569782
82.1494 0.633261
82.1563 0.62839
82.1633 0.634588
82.1702 0.628083
82.1772 0.628783
82.1841 0.629556
82.1911 0.633205
82.198 0.630215
82.2049 0.63225
82.2119 0.633741
82.2188 0.635495
82.2258 0.564746
82.2327 0.626993
82.2397 0.633338
82.2466 0.616377
82.2536 0.629648
82.2605 0.641605
82.2674 0.624298
82.2744 0.629204
82.2813 0.631473
82.2883 0.62506
82.2952 0.638596
82.3022 0.630099
82.3091 0.633415
82.3161 0.631017
82.323 0.62747
82.3299 0.574524
82.3369 0.632223
82.3438 0.631273
82.3508 0.635066
82.3577 0.629691
82.3647 0.535885
82.3716 0.633306
82.3786 0.630079
82.3855 0.635334
82.3924 0.638429
82.3994 0.642065
82.4063 0.616546
82.4133 0.63053
82.4202 0.644118
82.4272 0.634856
82.4341 0.636843
82.4411 0.640651
82.448 0.619012
82.4549 0.636583
82.4619 0.630835
82.4688 0.630539
82.4758 0.634361
82.4827 0.623036
82.4897 0.637417
82.4966 0.62592
82.5036 0.561338
82.5105 0.62427
82.5174 0.623349
82.5244 0.630247
82.5313 0.607885
82.5383 0.619211
82.5452 0.639252
82.5522 0.628346
82.5591 0.633229
82.5661 0.649155
82.573 0.640298
82.5799 0.645609
82.5869 0.627468
82.5938 0.616856
82.6008 0.608747
82.6077 0.632111
82.6147 0.635187
82.6216 0.628232
82.6286 0.63191
82.6355 0.629096
82.6424 0.557509
82.6494 0.631692
82.6563 0.635156
82.6633 0.628525
82.6702 0.633181
82.6772 0.623089
82.6841 0.623067
82.6911 0.635364
82.698 0.635258
82.7049 0.630029
82.7119 0.635221
82.7188 0.624516
82.7258 0.631254
82.7327 0.626793
82.7397 0.626568
82.7466 0.631563
82.7536 0.645444
82.7605 0.627081
82.7674 0.633561
82.7744 0.253431
82.7813 0
82.7883 0
82.7952 0
82.8022 0
82.8091 0
82.8161 0
82.823 0
82.8299 0
82.8369 0
82.8438 0
82.8508 0
82.8577 0
82.8647 0
82.8716 0
82.8786 0.0413989
82.8855 0.624713
82.8924 0.631417
82.8994 0.63095
82.9063 0.628346
82.9133 0.624773
82.9202 0.627113
82.9272 0.645773
82.9341 0.631836
82.9411 0.59497
82.948 0.636113
82.9549 0.530315
82.9619 0.639426
82.9688 0.627023
82.9758 0.537428
82.9827 0.630811
82.9897 0.630326
82.9966 0.571155
83.0036 0.58287
83.0105 0.630908
83.0174 0.632163
83.0244 0.535846
83.0313 0.63822
83.0383 0.634376
83.0452 0.639032
83.0522 0.627331
83.0591 0.633863
83.0661 0.632049
83.073 0.572019
83.0799 0.630134
83.0869 0.602251
83.0938 0.626836
83.1008 0.634103
83.1077 0.628107
83.1147 0.63491
83.1216 0.636605
83.1286 0.631911
83.1355 0.625162
83.1424 0.619649
83.1494 0.629836
83.1563 0.635578
83.1633 0.569418
83.1702 0.631197
83.1772 0.630388
83.1841 0.622839
83.1911 0.624629
83.198 0.633524
83.2049 0.644766
83.2119 0.633109
83.2188 0.627865
83.2258 0.626863
83.2327 0.633669
83.2397 0.620194
83.2466 0.629773
83.2536 0.629848
83.2605 0.625734
83.2674 0.63863
83.2744 0.627591
83.2813 0.64477
83.2883 0.620749
83.2952 0.637256
83.3022 0.558152
83.3091 0.597069
83.3161 0.640465
83.323 0.633651
83.3299 0.623411
83.3369 0.616056
83.3438 0.620799
83.3508 0.622939
83.3577 0.629537
83.3647 0.620052
83.3716 0.628144
83.3786 0.636213
83.3855 0.632665
83.3924 0.628295
83.3994 0.632955
83.4063 0.63686
83.4133 0.644059
83.4202 0.633615
83.4272 0.628541
83.4341 0.139322
83.4411 0
83.448 0
83.4549 0
83.4619 0
83.4688 0
83.4758 0
83.4827 0
83.4897 0
83.4966 0
83.5036 0
83.5105 0
83.5174 0.369287
83.5244 0.635233
83.5313 0.628099
83.5383 0.633708
83.5452 0.622153
83.5522 0.637183
83.5591 0.636171
83.5661 0.635852
83.573 0.642033
83.5799 0.565275
83.5869 0.627578
83.5938 0.645844
83.6008 0.633772
83.6077 0.626478
83.6147 0.641008
83.6216 0.617999
83.6286 0.623541
83.6355 0.630376
83.6424 0.613833
83.6494 0.627755
83.6563 0.633464
83.6633 0.632683
83.6702 0.63962
83.6772 0.632513
83.6841 0.6347
83.6911 0.618453
83.698 0.616553
83.7049 0.637061
83.7119 0.634361
83.7188 0.557117
83.7258 0.633071
83.7327 0.636791
83.7397 0.636685
83.7466 0.632309
83.7536 0.630549
83.7605 0.623279
83.7674 0.172182
83.7744 0
83.7813 0
83.7883 0.196701
83.7952 0.417371
83.8022 0.613828
83.8091 0.609419
83.8161 0.628349
83.823 0.628723
83.8299 0.624281
83.8369 0.643263
83.8438 0.61739
83.8508 0.629555
83.8577 0.630405
83.8647 0.637101
83.8716 0.635059
83.8786 0.61655
83.8855 0.624277
83.8924 0.62721
83.8994 0.620892
83.9063 0.627861
83.9133 0.614989
83.9202 0.302302
83.9272 0
83.9341 0
83.9411 0.547744
83.948 0.632669
83.9549 0.620475
83.9619 0.648992
83.9688 0.634673
83.9758 0.620132
83.9827 0.630868
83.9897 0.634841
83.9966 0.624585
84.0036 0.629685
84.0105 0.637171
84.0174 0.628194
84.0244 0.635192
84.0313 0.63323
84.0383 0.632202
84.0452 0.602676
84.0522 0.630101
84.0591 0.634028
84.0661 0.632259
84.073 0.632452
84.0799 0.557232
84.0869 0.635342
84.0938 0.613324
84.1008 0.618152
84.1077 0.633871
84.1147 0.633236
84.1216 0.632051
84.1286 0.639899
84.1355 0.633529
84.1424 0.635429
84.1494 0.639383
84.1563 0.634593
84.1633 0.629196
84.1702 0.634498
84.1772 0.627325
84.1841 0.624886
84.1911 0.636492
84.198 0.6309
84.2049 0.638559
84.2119 0.630782
84.2188 0.542517
84.2258 0.632232
84.2327 0.637435
84.2397 0.620889
84.2466 0.627131
84.2536 0.643174
84.2605 0.637248
84.2674 0.635289
84.2744 0.620041
84.2813 0.631847
84.2883 0.628436
84.2952 0.631851
84.3022 0.632587
84.3091 0.622885
84.3161 0.638668
84.323 0.627963
84.3299 0.617654
84.3369 0.630164
84.3438 0.624571
84.3508 0.641415
84.3577 0.550982
84.3647 0.637531
84.3716 0.620722
84.3786 0.616653
84.3855 0.636226
84.3924 0.635742
84.3994 0.631337
84.4063 0.62308
84.4133 0.638773
84.4202 0.622296
84.4272 0.643486
84.4341 0.624935
84.4411 0.620433
84.448 0.620794
84.4549 0.634431
84.4619 0.640696
84.4688 0.628063
84.4758 0.630365
84.4827 0.635883
84.4897 0.633364
84.4966 0.568805
84.5036 0.638975
84.5105 0.62644
84.5174 0.634608
84.5244 0.633315
84.5313 0.636231
84.5383 0.630539
84.5452 0.630805
84.5522 0.632574
84.5591 0.631622
84.5661 0.63223
84.573 0.638645
84.5799 0.627459
84.5869 0.608821
84.5938 0.620428
84.6008 0.648653
84.6077 0.618371
84.6147 0.624183
84.6216 0.625295
84.6286 0.622205
84.6355 0.554459
84.6424 0.630415
84.6494 0.60649
84.6563 0.643005
84.6633 0.624162
84.6702 0.627201
84.6772 0.61098
84.6841 0.626615
84.6911 0.634026
84.698 0.633501
84.7049 0.641408
84.7119 0.638725
84.7188 0.625006
84.7258 0.629243
84.7327 0.629843
84.7397 0.631605
84.7466 0.641693
84.7536 0.637554
84.7605 0.636439
84.7674 0.631536
84.7744 0.559086
84.7813 0.634352
84.7883 0.627549
84.7952 0.626603
84.8022 0.631747
84.8091 0.62894
84.8161 0.62553
84.823 0.633284
84.8299 0.641538
84.8369 0.63657
84.8438 0.628923
84.8508 0.6358
84.8577 0.621083
84.8647 0.638463
84.8716 0.627404
84.8786 0.63177
84.8855 0.623043
84.8924 0.631692
84.8994 0.63492
84.9063 0.635323
84.9133 0.621931
84.9202 0.560245
84.9272 0.634585
84.9341 0.620879
84.9411 0.633391
84.948 0.631342
84.9549 0.628075
84.9619 0.610893
84.9688 0.62777
84.9758 0.638516
84.9827 0.620312
84.9897 0.631468
84.9966 0.644105
85.0036 0.624014
85.0105 0.628906
85.0174 0.641173
85.0244 0.631728
85.0313 0.622367
85.0383 0.638214
85.0452 0.614303
85.0522 0.64062
85.0591 0.559311
85.0661 0.629147
85.073 0.638876
85.0799 0.631976
85.0869 0.632708
85.0938 0.629014
85.1008 0.63119
85.1077 0.64871
85.1147 0.634632
85.1216 0.636055
85.1286 0.631738
85.1355 0.631118
85.1424 0.622726
85.1494 0.636522
85.1563 0.634821
85.1633 0.577159
85.1702 0.615305
85.1772 0.633574
85.1841 0.6304
85.1911 0.64151
85.198 0.555828
85.2049 0.632797
85.2119 0.638326
85.2188 0.630933
85.2258 0.641205
85.2327 0.634113
85.2397 0.624473
85.2466 0.639359
85.2536 0.62732
85.2605 0.630974
85.2674 0.628926
85.2744 0.628924
85.2813 0.641092
85.2883 0.611436
85.2952 0.630885
85.3022 0.642818
85.3091 0.629861
85.3161 0.6406
85.323 0.638684
85.3299 0.568838
85.3369 0.556845
85.3438 0.62616
85.3508 0.635429
85.3577 0.636135
85.3647 0.631368
85.3716 0.628001
85.3786 0.622197
85.3855 0.625897
85.3924 0.638249
85.3994 0.636495
85.4063 0.627184
85.4133 0.634438
85.4202 0.63138
85.4272 0.640613
85.4341 0.630706
85.4411 0.615778
85.448 0.6375
85.4549 0.630704
85.4619 0.629783
85.4688 0.622638
85.4758 0.562363
85.4827 0.634501
85.4897 0.639924
85.4966 0.625442
85.5036 0.626514
85.5105 0.63589
85.5174 0.62926
85.5244 0.601197
85.5313 0.619989
85.5383 0.631114
85.5452 0.630737
85.5522 0.635226
85.5591 0.639906
85.5661 0.632551
85.573 0.62948
85.5799 0.624964
85.5869 0.641644
85.5938 0.637517
85.6008 0.632307
85.6077 0.632654
85.6147 0.61935
85.6216 0.562395
85.6286 0.629838
85.6355 0.644254
85.6424 0.626728
85.6494 0.628179
85.6563 0.641182
85.6633 0.599345
85.6702 0.636014
85.6772 0.609407
85.6841 0.623285
85.6911 0.628218
85.698 0.612055
85.7049 0.636648
85.7119 0.636866
85.7188 0.63746
85.7258 0.630212
85.7327 0.613998
85.7397 0.640796
85.7466 0.630244
85.7536 0.633437
85.7605 0.560598
85.7674 0.640583
85.7744 0.63746
85.7813 0.642456
85.7883 0.635651
85.7952 0.62797
85.8022 0.640238
85.8091 0.628991
85.8161 0.639921
85.823 0.629959
85.8299 0.632905
85.8369 0.631051
85.8438 0.639144
85.8508 0.635187
85.8577 0.626293
85.8647 0.632278
85.8716 0.616046
85.8786 0.634918
85.8855 0.645173
85.8924 0.624295
85.8994 0.5573
85.9063 0.625488
85.9133 0.627291
85.9202 0.630207
85.9272 0.624304
85.9341 0.634075
85.9411 0.637701
85.948 0.53114
85.9549 0
85.9619 0.360719
85.9688 0.627262
85.9758 0.630964
85.9827 0.634794
85.9897 0.594857
85.9966 0.635978
86.0036 0.627944
86.0105 0.640794
86.0174 0.618561
86.0244 0.632178
86.0313 0.631841
86.0383 0.63851
86.0452 0.625776
86.0522 0.625901
86.0591 0.626267
86.0661 0.628832
86.073 0.633289
86.0799 0.618933
86.0869 0.630841
86.0938 0.61595
86.1008 0.558852
86.1077 0.63474
86.1147 0.642697
86.1216 0.635136
86.1286 0.614084
86.1355 0.633406
86.1424 0.628748
86.1494 0.634857
86.1563 0.633798
86.1633 0.640425
86.1702 0.636172
86.1772 0.632575
86.1841 0.64073
86.1911 0.635436
86.198 0.634482
86.2049 0.634582
86.2119 0.628673
86.2188 0.644963
86.2258 0.627928
86.2327 0.628631
86.2397 0.562967
86.2466 0.575445
86.2536 0.623646
86.2605 0.639695
86.2674 0.624363
86.2744 0.628094
86.2813 0.631537
86.2883 0.629553
86.2952 0.626828
86.3022 0.635436
86.3091 0.631147
86.3161 0.629372
86.323 0.627181
86.3299 0.630026
86.3369 0.633987
86.3438 0.632757
86.3508 0.633827
86.3577 0.627319
86.3647 0.629467
86.3716 0.626278
86.3786 0.633173
86.3855 0.557808
86.3924 0.655453
86.3994 0.621834
86.4063 0.63631
86.4133 0.637729
86.4202 0.624462
86.4272 0.636013
86.4341 0.631378
86.4411 0.632155
86.448 0.62824
86.4549 0.634307
86.4619 0.632992
86.4688 0.629535
86.4758 0.632556
86.4827 0.63285
86.4897 0.632467
86.4966 0.625277
86.5036 0.621126
86.5105 0.625109
86.5174 0.636152
86.5244 0.558186
86.5313 0.62968
86.5383 0.609161
86.5452 0.624909
86.5522 0.642751
86.5591 0.628657
86.5661 0.612266
86.573 0.634853
86.5799 0.639877
86.5869 0.624516
86.5938 0.638019
86.6008 0.628264
86.6077 0.632976
86.6147 0.636417
86.6216 0.632791
86.6286 0.612574
86.6355 0.640506
86.6424 0.64149
86.6494 0.637182
86.6563 0.632939
86.6633 0.560655
86.6702 0.637507
86.6772 0.637631
86.6841 0.634943
86.6911 0.618227
86.698 0.639307
86.7049 0.634291
86.7119 0.639659
86.7188 0.627178
86.7258 0.626572
86.7327 0.635391
86.7397 0.607727
86.7466 0.610309
86.7536 0.636534
86.7605 0.630663
86.7674 0.632301
86.7744 0.632283
86.7813 0.631026
86.7883 0.630622
86.7952 0.632446
86.8022 0.559957
86.8091 0.63529
86.8161 0.619363
86.823 0.622993
86.8299 0.644115
86.8369 0.62946
86.8438 0.62761
86.8508 0.62672
86.8577 0.626849
86.8647 0.634056
86.8716 0.623603
86.8786 0.620732
86.8855 0.631588
86.8924 0.625386
86.8994 0.63464
86.9063 0.640033
86.9133 0.639817
86.9202 0.630639
86.9272 0.630726
86.9341 0.624681
86.9411 0.557509
86.948 0.627108
86.9549 0.622601
86.9619 0.622619
86.9688 0.637241
86.9758 0.637088
86.9827 0.643305
86.9897 0.622662
86.9966 0.633189
87.0036 0.631068
87.0105 0.627251
87.0174 0.634044
87.0244 0.624726
87.0313 0.638735
87.0383 0.623209
87.0452 0.641474
87.0522 0.649506
87.0591 0.646087
87.0661 0.623251
87.073 0.633952
87.0799 0.558029
87.0869 0.632257
87.0938 0.639234
87.1008 0.634618
87.1077 0.631783
87.1147 0.630652
87.1216 0.63084
87.1286 0.632605
87.1355 0.631328
87.1424 0.643818
87.1494 0.624844
87.1563 0.629705
87.1633 0.644498
87.1702 0.629022
87.1772 0.630906
87.1841 0.628724
87.1911 0.631269
87.198 0.635149
87.2049 0.636593
87.2119 0.633983
87.2188 0.635407
87.2258 0.570724
87.2327 0.636249
87.2397 0.636298
87.2466 0.635623
87.2536 0.635352
87.2605 0.639076
87.2674 0.630899
87.2744 0.634504
87.2813 0.637669
87.2883 0.62389
87.2952 0.619232
87.3022 0.633307
87.3091 0.607545
87.3161 0.629907
87.323 0.612514
87.3299 0.631163
87.3369 0.632547
87.3438 0.643698
87.3508 0.602882
87.3577 0.627108
87.3647 0.558818
87.3716 0.631496
87.3786 0.639623
87.3855 0.612029
87.3924 0.626807
87.3994 0.59963
87.4063 0.621842
87.4133 0.628002
87.4202 0.630173
87.4272 0.626608
87.4341 0.642637
87.4411 0.619037
87.448 0.556653
87.4549 0.635794
87.4619 0.645157
87.4688 0.628574
87.4758 0.627945
87.4827 0.643452
87.4897 0.614876
87.4966 0.631812
87.5036 0.563229
87.5105 0.627952
87.5174 0.625066
87.5244 0.629456
87.5313 0.630615
87.5383 0.627816
87.5452 0.617726
87.5522 0.574997
87.5591 0.607791
87.5661 0.621502
87.573 0.638997
87.5799 0.622845
87.5869 0.630556
87.5938 0.639888
87.6008 0.642635
87.6077 0.637533
87.6147 0.613255
87.6216 0.631679
87.6286 0.63753
87.6355 0.62744
87.6424 0.556684
87.6494 0.627905
87.6563 0.634167
87.6633 0.632347
87.6702 0.631814
87.6772 0.636546
87.6841 0.633486
87.6911 0.633796
87.698 0.629895
87.7049 0.641418
87.7119 0.631285
87.7188 0.628855
87.7258 0.615119
87.7327 0.632643
87.7397 0.635271
87.7466 0.630592
87.7536 0.630783
87.7605 0.634577
87.7674 0.601293
87.7744 0.626916
87.7813 0.567017
87.7883 0.627209
87.7952 0.62961
87.8022 0.643141
87.8091 0.640496
87.8161 0.626097
87.823 0.629542
87.8299 0.627044
87.8369 0.628526
87.8438 0.636101
87.8508 0.26524
87.8577 0
87.8647 0
87.8716 0
87.8786 0
87.8855 0
87.8924 0
87.8994 0
87.9063 0
87.9133 0
87.9202 0
87.9272 0
87.9341 0.236786
87.9411 0.63982
87.948 0.627918
87.9549 0.629585
87.9619 0.6085
87.9688 0.631944
87.9758 0.632041
87.9827 0.635132
87.9897 0.628106
87.9966 0.637672
88.0036 0.630367
88.0105 0.623621
88.0174 0.635154
88.0244 0.624419
88.0313 0.636792
88.0383 0.635453
88.0452 0.626278
88.0522 0.635555
88.0591 0.553052
88.0661 0.63831
88.073 0.629376
88.0799 0.631573
88.0869 0.620185
88.0938 0.613672
88.1008 0.634087
88.1077 0.63684
88.1147 0.635438
88.1216 0.634067
88.1286 0.635684
88.1355 0.627907
88.1424 0.623584
88.1494 0.63114
88.1563 0.638958
88.1633 0.626557
88.1702 0.627269
88.1772 0.633222
88.1841 0.63729
88.1911 0.63777
88.198 0.633881
88.2049 0
88.2119 0
88.2188 0
88.2258 0.100664
88.2327 0.633175
88.2397 0.636418
88.2466 0.628343
88.2536 0.632317
88.2605 0.631599
88.2674 0.627339
88.2744 0.636482
88.2813 0.644979
88.2883 0.617529
88.2952 0.635434
88.3022 0.625636
88.3091 0.628711
88.3161 0.626418
88.323 0.631768
88.3299 0.625807
88.3369 0.633658
88.3438 0.645044
88.3508 0.627758
88.3577 0.634317
88.3647 0.585076
88.3716 0.603144
88.3786 0.633431
88.3855 0.634803
88.3924 0.62353
88.3994 0.636433
88.4063 0.63921
88.4133 0.623009
88.4202 0.635895
88.4272 0.640242
88.4341 0.620165
88.4411 0.628863
88.448 0.653263
88.4549 0.633096
88.4619 0.631954
88.4688 0.633085
88.4758 0.636268
88.4827 0.631603
88.4897 0.630262
88.4966 0.63206
88.5036 0.6061
88.5105 0.56984
88.5174 0.620897
88.5244 0.635357
88.5313 0.632489
88.5383 0.640749
88.5452 0.625391
88.5522 0.626224
88.5591 0.635099
88.5661 0.633748
88.573 0.627785
88.5799 0.625571
88.5869 0.634311
88.5938 0.624451
88.6008 0.634775
88.6077 0.61401
88.6147 0.62454
88.6216 0.618632
88.6286 0.627926
88.6355 0.631064
88.6424 0.630761
88.6494 0.479776
88.6563 0.63694
88.6633 0.635818
88.6702 0.625451
88.6772 0.614258
88.6841 0.627118
88.6911 0.627994
88.698 0.626271
88.7049 0.626506
88.7119 0.636103
88.7188 0.639261
88.7258 0.6401
88.7327 0.628038
88.7397 0.625119
88.7466 0.629291
88.7536 0.643192
88.7605 0.637073
88.7674 0.632976
88.7744 0.628502
88.7813 0.62262
88.7883 0.550316
88.7952 0.637385
88.8022 0.646356
88.8091 0.643049
88.8161 0.609831
88.823 0.645753
88.8299 0.626736
88.8369 0.62859
88.8438 0.617121
88.8508 0.647018
88.8577 0.635942
88.8647 0.633391
88.8716 0.625245
88.8786 0.576528
88.8855 0.634124
88.8924 0.629908
88.8994 0.611266
88.9063 0.6281
88.9133 0.607261
88.9202 0.638607
88.9272 0.352675
88.9341 0.639312
88.9411 0.637485
88.948 0.630649
88.9549 0.630701
88.9619 0.615185
88.9688 0.629212
88.9758 0.634081
88.9827 0.620888
88.9897 0.632697
88.9966 0.633363
89.0036 0.63164
89.0105 0.63904
89.0175 0.637919
89.0244 0.625796
89.0313 0.632013
89.0383 0.630588
89.0452 0.644523
89.0522 0.629867
89.0591 0.646151
89.0661 0.59476
89.073 0.556132
89.08 0.641999
89.0869 0.642955
89.0938 0.621414
89.1008 0.620831
89.1077 0.631108
89.1147 0.630071
89.1216 0.632839
89.1286 0.633234
89.1355 0.619613
89.1425 0.622532
89.1494 0.607776
89.1563 0.631493
89.1633 0.629198
89.1702 0.614838
89.1772 0.631245
89.1841 0.625559
89.1911 0.637503
89.198 0.644129
89.205 0.632659
89.2119 0.547366
89.2188 0.632314
89.2258 0.62697
89.2327 0.633105
89.2397 0.64097
89.2466 0.636771
89.2536 0.626933
89.2605 0.628481
89.2675 0.628402
89.2744 0.63803
89.2813 0.612538
89.2883 0.633992
89.2952 0.610163
89.3022 0.633212
89.3091 0.629539
89.3161 0.627207
89.323 0.634439
89.33 0.631909
89.3369 0.638452
89.3438 0.627028
89.3508 0.568452
89.3577 0.631604
89.3647 0.626609
89.3716 0.629824
89.3786 0.633015
89.3855 0.608901
89.3925 0.63639
89.3994 0.0118831
89.4063 0.135992
89.4133 0.626413
89.4202 0.637558
89.4272 0.63947
89.4341 0.630019
89.4411 0.636484
89.448 0.626151
89.455 0.633647
89.4619 0.634988
89.4688 0.640946
89.4758 0.635763
89.4827 0.629295
89.4897 0.514544
89.4966 0
89.5036 0
89.5105 0
89.5175 0
89.5244 0
89.5313 0
89.5383 0
89.5452 0
89.5522 0
89.5591 0
89.5661 0
89.573 0
89.58 0.632446
89.5869 0.63094
89.5938 0.629137
89.6008 0.62762
89.6077 0.636399
89.6147 0.64074
89.6216 0.611746
89.6286 0.624071
89.6355 0.63451
89.6425 0.625836
89.6494 0.632881
89.6563 0.635815
89.6633 0.620914
89.6702 0.642893
89.6772 0.645854
89.6841 0.563736
89.6911 0.634163
89.698 0.626704
89.705 0.633997
89.7119 0.629983
89.7188 0.622654
89.7258 0.628431
89.7327 0.648077
89.7397 0.641555
89.7466 0.622108
89.7536 0.630996
89.7605 0.570012
89.7675 0.643087
89.7744 0.638954
89.7813 0.623331
89.7883 0.636444
89.7952 0.639266
89.8022 0.62734
89.8091 0.630858
89.8161 0.649846
89.823 0.631038
89.83 0.548087
89.8369 0.636408
89.8438 0.62076
89.8508 0.637722
89.8577 0.629087
89.8647 0.0425408
89.8716 0
89.8786 0
89.8855 0
89.8925 0
89.8994 0
89.9063 0
89.9133 0
89.9202 0
89.9272 0
89.9341 0
89.9411 0
89.948 0
89.955 0
89.9619 0
89.9688 0
89.9758 0
89.9827 0
89.9897 0
89.9966 0
90.0036 0
90.0105 0
90.0175 0
90.0244 0
90.0313 0
90.0383 0
90.0452 0
90.0522 0
90.0591 0
90.0661 0
90.073 0
90.08 0
90.0869 0
90.0938 0
90.1008 0
90.1077 0
90.1147 0
90.1216 0
90.1286 0
90.1355 0
90.1425 0
90.1494 0
90.1563 0
90.1633 0
90.1702 0
90.1772 0
90.1841 0
90.1911 0
90.198 0
90.205 0
90.2119 0
90.2188 0
90.2258 0
90.2327 0
90.2397 0
90.2466 0
90.2536 0
90.2605 0
90.2675 0
90.2744 0
90.2813 0
90.2883 0
90.2952 0
90.3022 0
90.3091 0
90.3161 0
90.323 0
90.33 0
90.3369 0
90.3438 0
90.3508 0
90.3577 0
90.3647 0
90.3716 0
90.3786 0
90.3855 0
90.3925 0
90.3994 0
90.4063 0
90.4133 0
90.4202 0
90.4272 0
90.4341 0
90.4411 0
90.448 0
90.455 0
90.4619 0
90.4688 0
90.4758 0
90.4827 0
90.4897 0
90.4966 0
90.5036 0
90.5105 0
90.5175 0
90.5244 0
90.5313 0
90.5383 0
90.5452 0
90.5522 0
90.5591 0
90.5661 0
90.573 0
90.58 0
90.5869 0
90.5938 0
90.6008 0
90.6077 0
90.6147 0
90.6216 0
90.6286 0
90.6355 0
90.6425 0
90.6494 0
90.6563 0
90.6633 0
90.6702 0
90.6772 0
90.6841 0
90.6911 0
90.698 0
90.705 0
90.7119 0
90.7188 0
90.7258 0
90.7327 0
90.7397 0
90.7466 0
90.7536 0
90.7605 0
90.7675 0
90.7744 0
90.7813 0
90.7883 0
90.7952 0
90.8022 0
90.8091 0
90.8161 0
90.823 0
90.83 0
90.8369 0
90.8438 0
90.8508 0
90.8577 0
90.8647 0
90.8716 0
90.8786 0
90.8855 0
90.8925 0
90.8994 0
90.9063 0
90.9133 0
90.9202 0
90.9272 0
90.9341 0
90.9411 0
90.948 0
90.955 0
90.9619 0
90.9688 0
90.9758 0
90.9827 0
90.9897 0
90.9966 0
91.0036 0
91.0105 0
91.0175 0
91.0244 0
91.0313 0
91.0383 0
91.0452 0
91.0522 0
91.0591 0
91.0661 0
91.073 0
91.08 0
91.0869 0
91.0938 0
91.1008 0
91.1077 0
91.1147 0
91.1216 0
91.1286 0
91.1355 0
91.1425 0
91.1494 0
91.1563 0
91.1633 0
91.1702 0
91.1772 0
91.1841 0
91.1911 0
91.198 0
91.205 0
91.2119 0
91.2188 0
91.2258 0
91.2327 0
91.2397 0
91.2466 0
91.2536 0
91.2605 0
91.2675 0
91.2744 0
91.2813 0
91.2883 0
91.2952 0
91.3022 0
91.3091 0
91.3161 0
91.323 0
91.33 0
91.3369 0
91.3438 0
91.3508 0
91.3577 0
91.3647 0
91.3716 0
91.3786 0
91.3855 0
91.3925 0
91.3994 0
91.4063 0
91.4133 0
91.4202 0
91.4272 0
91.4341 0
91.4411 0
91.448 0
91.455 0
91.4619 0
91.4688 0
91.4758 0
91.4827 0
91.4897 0
91.4966 0
91.5036 0
91.5105 0
91.5175 0
91.5244 0
91.5313 0
91.5383 0
91.5452 0
91.5522 0
91.5591 0
91.5661 0
91.573 0
91.58 0
91.5869 0
91.5938 0
91.6008 0
91.6077 0
91.6147 0
91.6216 0
91.6286 0
91.6355 0
91.6425 0
91.6494 0
91.6563 0
91.6633 0
91.6702 0
91.6772 0
91.6841 0
91.6911 0
91.698 0
91.705 0
91.7119 0
91.7188 0
91.7258 0
91.7327 0
91.7397 0
91.7466 0
91.7536 0
91.7605 0
91.7675 0
91.7744 0
91.7813 0
91.7883 0
91.7952 0
91.8022 0
91.8091 0
91.8161 0
91.823 0
91.83 0
91.8369 0
91.8438 0
91.8508 0
91.8577 0
91.8647 0
91.8716 0
91.8786 0
91.8855 0
91.8925 0
91.8994 0
91.9063 0
91.9133 0
91.9202 0
91.9272 0
91.9341 0
91.9411 0
91.948 0
91.955 0
91.9619 0
91.9688 0
91.9758 0
91.9827 0
91.9897 0
91.9966 0
92.0036 0
92.0105 0
92.0175 0
92.0244 0
92.0313 0
92.0383 0
92.0452 0
92.0522 0
92.0591 0
92.0661 0
92.073 0
92.08 0
92.0869 0
92.0938 0
92.1008 0
92.1077 0
92.1147 0
92.1216 0
92.1286 0
92.1355 0
92.1425 0
92.1494 0
92.1563 0
92.1633 0
92.1702 0
92.1772 0
92.1841 0
92.1911 0
92.198 0
92.205 0
92.2119 0
92.2188 0
92.2258 0
92.2327 0
92.2397 0
92.2466 0
92.2536 0
92.2605 0
92.2675 0
92.2744 0
92.2813 0
92.2883 0
92.2952 0
92.3022 0
92.3091 0
92.3161 0
92.323 0
92.33 0
92.3369 0
92.3438 0
92.3508 0
92.3577 0
92.3647 0
92.3716 0
92.3786 0
92.3855 0
92.3925 0
92.3994 0
92.4063 0
92.4133 0
92.4202 0
92.4272 0
92.4341 0
92.4411 0
92.448 0
92.455 0
92.4619 0
92.4688 0
92.4758 0
92.4827 0
92.4897 0
92.4966 0
92.5036 0
92.5105 0
92.5175 0
92.5244 0
92.5313 0
92.5383 0
92.5452 0
92.5522 0
92.5591 0
92.5661 0
92.573 0
92.58 0
92.5869 0
92.5938 0
92.6008 0
92.6077 0
92.6147 0
92.6216 0
92.6286 0
92.6355 0
92.6425 0
92.6494 0
92.6563 0
92.6633 0
92.6702 0
92.6772 0
92.6841 0
92.6911 0
92.698 0
92.705 0
92.7119 0
92.7188 0
92.7258 0
92.7327 0
92.7397 0
92.7466 0
92.7536 0
92.7605 0
92.7675 0
92.7744 0
92.7813 0
92.7883 0
92.7952 0
92.8022 0
92.8091 0
92.8161 0
92.823 0
92.83 0
92.8369 0
92.8438 0
92.8508 0
92.8577 0
92.8647 0
92.8716 0
92.8786 0
92.8855 0
92.8925 0
92.8994 0
92.9063 0
92.9133 0
92.9202 0
92.9272 0
92.9341 0
92.9411 0
92.948 0
92.955 0
92.9619 0
92.9688 0
92.9758 0
92.9827 0
92.9897 0
92.9966 0
93.0036 0
93.0105 0
93.0175 0
93.0244 0
93.0313 0
93.0383 0
93.0452 0
93.0522 0
93.0591 0
93.0661 0
93.073 0
93.08 0
93.0869 0
93.0938 0
93.1008 0
93.1077 0
93.1147 0
93.1216 0
93.1286 0
93.1355 0
93.1425 0
93.1494 0
93.1563 0
93.1633 0
93.1702 0
93.1772 0
93.1841 0
93.1911 0
93.198 0
93.205 0
93.2119 0
93.2188 0
93.2258 0
93.2327 0
93.2397 0
93.2466 0
93.2536 0
93.2605 0
93.2675 0
93.2744 0
93.2813 0
93.2883 0
93.2952 0
93.3022 0
93.3091 0
93.3161 0
93.323 0
93.33 0
93.3369 0
93.3438 0
93.3508 0
93.3577 0
93.3647 0
93.3716 0
93.3786 0
93.3855 0
93.3925 0
93.3994 0
93.4063 0
93.4133 0
93.4202 0
93.4272 0
93.4341 0
93.4411 0
93.448 0
93.455 0
93.4619 0
93.4688 0
93.4758 0
93.4827 0
93.4897 0
93.4966 0
93.5036 0
93.5105 0
93.5175 0
93.5244 0
93.5313 0
93.5383 0
93.5452 0
93.5522 0
93.5591 0
93.5661 0
93.573 0
93.58 0
93.5869 0
93.5938 0
93.6008 0
93.6077 0
93.6147 0
93.6216 0.102559
93.6286 0.635265
93.6355 0.634629
93.6425 0.624422
93.6494 0.631461
93.6563 0.622708
93.6633 0.635739
93.6702 0.636871
93.6772 0.63168
93.6841 0.624265
93.6911 0.637474
93.698 0.629231
93.705 0.575008
93.7119 0.649487
93.7188 0.623252
93.7258 0.648026
93.7327 0.629804
93.7397 0.644235
93.7466 0.637854
93.7536 0.628074
93.7605 0.519422
93.7675 0
93.7744 0
93.7813 0.261027
93.7883 0.60629
93.7952 0.636193
93.8022 0.634868
93.8091 0.640889
93.8161 0.633197
93.823 0.635794
93.83 0.602716
93.8369 0.635123
93.8438 0.636594
93.8508 0.637921
93.8577 0.633238
93.8647 0.394634
93.8716 0
93.8786 0
93.8855 0
93.8925 0
93.8994 0
93.9063 0
93.9133 0
93.9202 0
93.9272 0
93.9341 0
93.9411 0
93.948 0.112395
93.955 0.634249
93.9619 0.640545
93.9688 0.627061
93.9758 0.640268
93.9827 0.637702
93.9897 0.620556
93.9966 0.633488
94.0036 0.629228
94.0105 0.623269
94.0175 0.632296
94.0244 0.643399
94.0313 0.632502
94.0383 0.631372
94.0452 0.640158
94.0522 0.61021
94.0591 0.561349
94.0661 0.631735
94.073 0.629558
94.08 0.642936
94.0869 0.627212
94.0938 0.616957
94.1008 0.647871
94.1077 0.640425
94.1147 0.637665
94.1216 0.645408
94.1286 0.6317
94.1355 0.633711
94.1425 0.627446
94.1494 0.63985
94.1563 0.636401
94.1633 0.637614
94.1702 0.626836
94.1772 0.648681
94.1841 0.640495
94.1911 0.630901
94.198 0.556133
94.205 0.641091
94.2119 0.636849
94.2188 0.633427
94.2258 0.636076
94.2327 0.63441
94.2397 0.637612
94.2466 0.635598
94.2536 0.640066
94.2605 0.640903
94.2675 0.631857
94.2744 0.632351
94.2813 0.633092
94.2883 0.629184
94.2952 0.622254
94.3022 0.624306
94.3091 0.651308
94.3161 0.632718
94.323 0.632641
94.33 0.639727
94.3369 0.561156
94.3438 0.628395
94.3508 0.636037
94.3577 0.635019
94.3647 0.628142
94.3716 0.641764
94.3786 0.63132
94.3855 0.634676
94.3925 0.635371
94.3994 0.638445
94.4063 0.638047
94.4133 0.634039
94.4202 0.63556
94.4272 0.637264
94.4341 0.632077
94.4411 0.639527
94.448 0.639389
94.455 0.633164
94.4619 0.639853
94.4688 0.635078
94.4758 0.569607
94.4827 0.628785
94.4897 0.637757
94.4966 0.621353
94.5036 0.644089
94.5105 0.631493
94.5175 0.621701
94.5244 0.646429
94.5313 0.631522
94.5383 0.624527
94.5452 0.618392
94.5522 0.633993
94.5591 0.634756
94.5661 0.398404
94.573 0.640046
94.58 0.637224
94.5869 0.632597
94.5938 0.626294
94.6008 0.631276
94.6077 0.640336
94.6147 0.590959
94.6216 0.597601
94.6286 0.60835
94.6355 0.63054
94.6425 0.626338
94.6494 0.62807
94.6563 0.629861
94.6633 0.635015
94.6702 0.641705
94.6772 0.640857
94.6841 0.623069
94.6911 0.640876
94.698 0.637808
94.705 0.638406
94.7119 0.639832
94.7188 0.630365
94.7258 0.639633
94.7327 0.638774
94.7397 0.638284
94.7466 0.63602
94.7536 0.63115
94.7605 0.556148
94.7675 0.642364
94.7744 0.624554
94.7813 0.638271
94.7883 0.58809
94.7952 0.632602
94.8022 0.632026
94.8091 0.6275
94.8161 0.625784
94.823 0.643377
94.83 0.634167
94.8369 0.628145
94.8438 0.638977
94.8508 0.521881
94.8577 0.645295
94.8647 0.636255
94.8716 0.622704
94.8786 0.627735
94.8855 0.622651
94.8925 0.645272
94.8994 0.645418
94.9063 0.622538
94.9133 0.634521
94.9202 0.639174
94.9272 0.633703
94.9341 0.637073
94.9411 0.637966
94.948 0.634738
94.955 0.633886
94.9619 0.63277
94.9688 0.633385
94.9758 0.634486
94.9827 0.633806
94.9897 0.559579
94.9966 0.630267
95.0036 0.623597
95.0105 0.632987
95.0175 0.643848
95.0244 0.633975
95.0313 0.6403
95.0383 0.575931
95.0452 0.615936
95.0522 0.630692
95.0591 0.64283
95.0661 0.645935
95.073 0.639552
95.08 0.634445
95.0869 0.633122
95.0938 0.626945
95.1008 0.632775
95.1077 0.632102
95.1147 0.637717
95.1216 0.6298
95.1286 0.635926
95.1355 0.544432
95.1425 0.634371
95.1494 0.629609
95.1563 0.627258
95.1633 0.616706
95.1702 0.646653
95.1772 0.451589
95.1841 0.484496
95.1911 0.647931
95.198 0.631993
95.205 0.638503
95.2119 0.628661
95.2188 0.634823
95.2258 0.64335
95.2327 0.633803
95.2397 0.634703
95.2466 0.629128
95.2536 0.620838
95.2605 0.6363
95.2675 0.632511
95.2744 0.645038
95.2813 0.626545
95.2883 0.620753
95.2952 0.619019
95.3022 0.630178
95.3091 0.636173
95.3161 0.6447
95.323 0.566643
95.33 0.636637
95.3369 0.635418
95.3438 0.631789
95.3508 0.568315
95.3577 0.6329
95.3647 0.632318
95.3716 0.639273
95.3786 0.638019
95.3855 0.631977
95.3925 0.636369
95.3994 0.630028
95.4063 0.608962
95.4133 0.635513
95.4202 0.635551
95.4272 0.635912
95.4341 0.640493
95.4411 0.634368
95.448 0.642108
95.455 0.63417
95.4619 0.555556
95.4688 0.6336
95.4758 0.629181
95.4827 0.633848
95.4897 0.640769
95.4966 0.644761
95.5036 0.624689
95.5105 0.63692
95.5175 0.63808
95.5244 0.607222
95.5313 0.631107
95.5383 0.628421
95.5452 0.644691
95.5522 0.629678
95.5591 0.63132
95.5661 0.642571
95.573 0.626672
95.58 0.642707
95.5869 0.637486
95.5938 0.629784
95.6008 0.632112
95.6077 0.556867
95.6147 0.645513
95.6216 0.63393
95.6286 0.635101
95.6355 0.625385
95.6425 0.637643
95.6494 0.608741
95.6563 0.649723
95.6633 0.643465
95.6702 0.629852
95.6772 0.644898
95.6841 0.630409
95.6911 0.640357
95.698 0.627184
95.705 0.636455
95.7119 0.642573
95.7188 0.630386
95.7258 0.630033
95.7327 0.641238
95.7397 0.648916
95.7466 0.551347
95.7536 0.635891
95.7605 0.626623
95.7675 0.628958
95.7744 0.640043
95.7813 0.63779
95.7883 0.635415
95.7952 0.61799
95.8022 0.642872
95.8091 0.641633
95.8161 0.639255
95.823 0.631158
95.83 0.632658
95.8369 0.637007
95.8438 0.630903
95.8508 0.6396
95.8577 0.646971
95.8647 0.635401
95.8716 0.63905
95.8786 0.625798
95.8855 0.539986
95.8925 0.638973
95.8994 0.630169
95.9063 0.628903
95.9133 0.631746
95.9202 0.64533
95.9272 0.635286
95.9341 0.629181
95.9411 0.632327
95.948 0.642794
95.955 0.643667
95.9619 0.641508
95.9688 0.642671
95.9758 0.639955
95.9827 0.622235
95.9897 0.62465
95.9966 0.634099
96.0036 0.632654
96.0105 0.643334
96.0175 0.632873
96.0244 0.644576
96.0313 0.556286
96.0383 0.637204
96.0452 0.60284
96.0522 0.636302
96.0591 0.64389
96.0661 0.628583
96.073 0.615909
96.08 0.626125
96.0869 0.649293
96.0938 0.637541
96.1008 0.632679
96.1077 0.629343
96.1147 0.646387
96.1216 0.640023
96.1286 0.638896
96.1355 0.636635
96.1425 0.629982
96.1494 0.618051
96.1563 0.647811
96.1633 0.630879
96.1702 0.558983
96.1772 0.634121
96.1841 0.628576
96.1911 0.640033
96.198 0.622656
96.205 0.631521
96.2119 0.62237
96.2188 0.632571
96.2258 0.602957
96.2327 0.627845
96.2397 0.606174
96.2466 0.611067
96.2536 0.635343
96.2605 0.647822
96.2675 0.632739
96.2744 0.626624
96.2813 0.63542
96.2883 0.606535
96.2952 0.642192
96.3022 0.63014
96.3091 0.558913
96.3161 0.57633
96.323 0.638088
96.33 0.636165
96.3369 0.631503
96.3438 0.64095
96.3508 0.630356
96.3577 0.638715
96.3647 0.629893
96.3716 0.632955
96.3786 0.641628
96.3855 0.628684
96.3925 0.62694
96.3994 0.636879
96.4063 0.641455
96.4133 0.64011
96.4202 0.637072
96.4272 0.630048
96.4341 0.626794
96.4411 0.636537
96.448 0.561758
96.455 0.629872
96.4619 0.630481
96.4688 0.613564
96.4758 0.633515
96.4827 0.639256
96.4897 0.631949
96.4966 0.637569
96.5036 0.630677
96.5105 0.632008
96.5175 0.64003
96.5244 0.634313
96.5313 0.638859
96.5383 0.625739
96.5452 0.635259
96.5522 0.636067
96.5591 0.636283
96.5661 0.63275
96.573 0.642142
96.58 0.637977
96.5869 0.624424
96.5938 0.558488
96.6008 0.631025
96.6077 0.631588
96.6147 0.619462
96.6216 0.629339
96.6286 0.633768
96.6355 0.636027
96.6425 0.628025
96.6494 0.631028
96.6563 0.638587
96.6633 0.648233
96.6702 0.636064
96.6772 0.637843
96.6841 0.63817
96.6911 0.636549
96.698 0.639926
96.705 0.641602
96.7119 0.630998
96.7188 0.634833
96.7258 0.625781
96.7327 0.569509
96.7397 0.636907
96.7466 0.641079
96.7536 0.639151
96.7605 0.623587
96.7675 0.605165
96.7744 0.633057
96.7813 0.638158
96.7883 0.634232
96.7952 0.6355
96.8022 0.623763
96.8091 0.63297
96.8161 0.267351
96.823 0
96.83 0
96.8369 0
96.8438 0
96.8508 0
96.8577 0
96.8647 0.0368321
96.8716 0.626202
96.8786 0.626173
96.8855 0.628385
96.8925 0.633334
96.8994 0.62956
96.9063 0.625017
96.9133 0.627596
96.9202 0.634464
96.9272 0.632568
96.9341 0.630753
96.9411 0.63325
96.948 0.619843
96.955 0.632531
96.9619 0.631584
96.9688 0.610869
96.9758 0.645833
96.9827 0.63822
96.9897 0.637584
96.9966 0.626673
97.0036 0.625984
97.0105 0.558232
97.0175 0.639139
97.0244 0.63147
97.0313 0.629031
97.0383 0.622876
97.0452 0.631991
97.0522 0.62664
97.0591 0.632184
97.0661 0.629742
97.073 0.636407
97.08 0.63749
97.0869 0.637544
97.0938 0.619745
97.1008 0.643426
97.1077 0.641965
97.1147 0.582063
97.1216 0.633133
97.1286 0.63209
97.1355 0.635863
97.1425 0.636911
97.1494 0.559873
97.1563 0.412832
97.1633 0.634359
97.1702 0.626892
97.1772 0.582669
97.1841 0.615631
97.1911 0.63384
97.198 0.633833
97.205 0.643019
97.2119 0.631366
97.2188 0.622611
97.2258 0.61925
97.2327 0.639048
97.2397 0.627333
97.2466 0.648238
97.2536 0.643356
97.2605 0.626609
97.2675 0.638398
97.2744 0.62426
97.2813 0.62912
97.2883 0.557987
97.2952 0.635751
97.3022 0.630679
97.3091 0.636132
97.3161 0.631391
97.323 0.643645
97.33 0.633848
97.3369 0.640239
97.3438 0.617273
97.3508 0.622602
97.3577 0.631111
97.3647 0.628046
97.3716 0.640773
97.3786 0.632192
97.3855 0.635218
97.3925 0.640069
97.3994 0.623511
97.4063 0.621228
97.4133 0.634447
97.4202 0.62893
97.4272 0.554658
97.4341 0.62716
97.4411 0.633886
97.448 0.635329
97.455 0.626338
97.4619 0.631247
97.4688 0.631571
97.4758 0.629491
97.4827 0.641779
97.4897 0.631958
97.4966 0.637909
97.5036 0.629007
97.5105 0.608859
97.5175 0.636423
97.5244 0.632874
97.5313 0.628195
97.5383 0.639809
97.5452 0.638239
97.5522 0.639187
97.5591 0.617399
97.5661 0.561241
97.573 0.617699
97.58 0.637163
97.5869 0.643589
97.5938 0.643979
97.6008 0.628883
97.6077 0.634988
97.6147 0.635807
97.6216 0.639284
97.6286 0.638212
97.6355 0.636951
97.6425 0.635234
97.6494 0.655105
97.6563 0.630404
97.6633 0.634355
97.6702 0.638212
97.6772 0.639297
97.6841 0.628129
97.6911 0.631083
97.698 0.626895
97.705 0.632511
97.7119 0.559627
97.7188 0.638912
97.7258 0.637136
97.7327 0.60919
97.7397 0.624434
97.7466 0.629413
97.7536 0.631555
97.7605 0.627135
97.7675 0.278214
97.7744 0
97.7813 0.375256
97.7883 0.641972
97.7952 0.642754
97.8022 0.629765
97.8091 0.628591
97.8161 0.637827
97.823 0.632519
97.83 0.61821
97.8369 0.624848
97.8438 0.630771
97.8508 0.623177
97.8577 0.617043
97.8647 0.631124
97.8716 0.649515
97.8786 0.631876
97.8855 0.638981
97.8925 0.638499
97.8994 0.635269
97.9063 0.636588
97.9133 0.634685
97.9202 0.568468
97.9272 0.636537
97.9341 0.637199
97.9411 0.63411
97.948 0.631833
97.955 0.631917
97.9619 0.61173
97.9688 0.636914
97.9758 0.631122
97.9827 0.628354
97.9897 0.633009
97.9966 0.637494
98.0036 0.625617
98.0105 0.63848
98.0175 0.631034
98.0244 0.619344
98.0313 0.637237
98.0383 0.633357
98.0452 0.623158
98.0522 0.638247
98.0591 0.554841
98.0661 0.63068
98.073 0.633973
98.08 0.63888
98.0869 0.612121
98.0938 0.618556
98.1008 0.564029
98.1077 0.588389
98.1147 0.633991
98.1216 0.642201
98.1286 0.625916
98.1355 0.631837
98.1425 0.645034
98.1494 0.630662
98.1563 0.637892
98.1633 0.567954
98.1702 0.636475
98.1772 0.634138
98.1841 0.624431
98.1911 0.633983
98.198 0.64041
98.205 0.562169
98.2119 0.569928
98.2188 0.634148
98.2258 0.633288
98.2327 0.629891
98.2397 0.640464
98.2466 0.640458
98.2536 0.0111432
98.2605 0
98.2675 0
98.2744 0
98.2813 0
98.2883 0
98.2952 0
98.3022 0
98.3091 0
98.3161 0
98.323 0
98.33 0
98.3369 0
98.3438 0
98.3508 0.253011
98.3577 0.629625
98.3647 0.636315
98.3716 0.644056
98.3786 0.623775
98.3855 0.64419
98.3925 0.630574
98.3994 0.631429
98.4063 0.631925
98.4133 0.638614
98.4202 0.615768
98.4272 0.638829
98.4341 0.636716
98.4411 0.626231
98.448 0.628401
98.455 0.625033
98.4619 0.640344
98.4688 0.647577
98.4758 0.642593
98.4827 0.561222
98.4897 0.631917
98.4966 0.639084
98.5036 0.63096
98.5105 0.636763
98.5175 0.639095
98.5244 0.639633
98.5313 0.630579
98.5383 0.623195
98.5452 0.654282
98.5522 0.633785
98.5591 0.630112
98.5661 0.639457
98.573 0.630965
98.58 0.631361
98.5869 0.631047
98.5938 0.643141
98.6008 0.642326
98.6077 0.611813
98.6147 0.631749
98.6216 0.558441
98.6286 0.636055
98.6355 0.632264
98.6425 0.635495
98.6494 0.637441
98.6563 0.630245
98.6633 0.64159
98.6702 0.631273
98.6772 0.642256
98.6841 0.637687
98.6911 0.631246
98.698 0.625556
98.705 0.631973
98.7119 0.636606
98.7188 0.632987
98.7258 0.628209
98.7327 0.639289
98.7397 0.62748
98.7466 0.638568
98.7536 0.640927
98.7605 0.631925
98.7675 0.563414
98.7744 0.642706
98.7813 0.632576
98.7883 0.642839
98.7952 0.634998
98.8022 0.637238
98.8091 0.643669
98.8161 0.639925
98.823 0.636946
98.83 0.642154
98.8369 0.632867
98.8438 0.610799
98.8508 0.633656
98.8577 0.609021
98.8647 0.629412
98.8716 0.571346
98.8786 0.646937
98.8855 0.638584
98.8925 0.639391
98.8994 0.637228
98.9063 0.516738
98.9133 0.642245
98.9202 0.625957
98.9272 0.619983
98.9341 0.631412
98.9411 0.633365
98.948 0.637004
98.955 0.631357
98.9619 0.634521
98.9688 0.626947
98.9758 0.640819
98.9827 0.573266
98.9897 0.618802
98.9966 0.633938
99.0036 0.63274
99.0105 0.633775
99.0175 0.633172
99.0244 0.63415
99.0313 0.631384
99.0383 0.626383
99.0452 0.548244
99.0522 0.636527
99.0591 0.639809
99.0661 0.638249
99.073 0.62472
99.08 0.629724
99.0869 0.631387
99.0938 0.643072
99.1008 0.641064
99.1077 0.629635
99.1147 0.629676
99.1216 0.633765
99.1286 0.632169
99.1355 0.634023
99.1425 0.625159
99.1494 0.641603
99.1563 0.625547
99.1633 0.624459
99.1702 0.634328
99.1772 0.636608
99.1841 0.630343
99.1911 0.554995
99.198 0.639227
99.205 0.639198
99.2119 0.630725
99.2188 0.639495
99.2258 0.629336
99.2327 0.628722
99.2397 0.63742
99.2466 0.630144
99.2536 0.636413
99.2605 0.632787
99.2675 0.631781
99.2744 0.617028
99.2813 0.609546
99.2883 0.611906
99.2952 0.605152
99.3022 0.642436
99.3091 0.628726
99.3161 0.641283
99.323 0.637854
99.33 0.546766
99.3369 0.632991
99.3438 0.641508
99.3508 0.636018
99.3577 0.639963
99.3647 0.643365
99.3716 0.642612
99.3786 0.634707
99.3855 0.628236
99.3925 0.642392
99.3994 0.630675
99.4063 0.605404
99.4133 0.628565
99.4202 0.640206
99.4272 0.634886
99.4341 0.64179
99.4411 0.613307
99.448 0.62273
99.455 0.642343
99.4619 0.632558
99.4688 0.556052
99.4758 0.634855
99.4827 0.638749
99.4897 0.612721
99.4966 0.636389
99.5036 0.624845
99.5105 0.636361
99.5175 0.635234
99.5244 0.642774
99.5313 0.638024
99.5383 0.634253
99.5452 0.633828
99.5522 0.641203
99.5591 0.627865
99.5661 0.649335
99.573 0.632421
99.58 0.630246
99.5869 0.632015
99.5938 0.634531
99.6008 0.627651
99.6077 0.635125
99.6147 0.567051
99.6216 0.635404
99.6286 0.640651
99.6355 0.631078
99.6425 0.630645
99.6494 0.638577
99.6563 0.628154
99.6633 0.636822
99.6702 0.635806
99.6772 0.639074
99.6841 0.634183
99.6911 0.638128
99.698 0.637819
99.705 0.613021
99.7119 0.638125
99.7188 0.645013
99.7258 0.622681
99.7327 0.646035
99.7397 0.624871
99.7466 0.634021
99.7536 0.556756
99.7605 0.635271
99.7675 0.637327
99.7744 0.638975
99.7813 0.631491
99.7883 0.649705
99.7952 0.629882
99.8022 0.642283
99.8091 0.611278
99.8161 0.644776
99.823 0.63563
99.83 0.627649
99.8369 0.599524
99.8438 0.632279
99.8508 0.634881
99.8577 0.639147
99.8647 0.632007
99.8716 0.623565
99.8786 0.637458
99.8855 0.641805
99.8925 0.556051
99.8994 0.636647
99.9063 0.63875
99.9133 0.63247
99.9202 0.643559
99.9272 0.0109307
99.9341 0
99.9411 0
99.948 0
99.955 0
99.9619 0
99.9688 0
99.9758 0
99.9827 0
99.9897 0
99.9966 0
100.004 0
100.011 0.23503
100.017 0.636253
100.024 0.626514
100.031 0.56825
100.038 0.63204
100.045 0.648984
100.052 0.628321
100.059 0.635079
100.066 0.631678
100.073 0.634581
100.08 0.63858
100.087 0.635095
100.094 0.630493
100.101 0.577527
100.108 0.635641
100.115 0.644268
100.122 0.635129
100.129 0.624888
100.136 0.641077
100.142 0.646751
100.149 0.635354
100.156 0.636517
100.163 0.629322
100.17 0.492227
100.177 0.640998
100.184 0.640123
100.191 0.63751
100.198 0.636846
100.205 0.641327
100.212 0.640597
100.219 0.626306
100.226 0.635805
100.233 0.633108
100.24 0.632784
100.247 0.638926
100.254 0.620694
100.261 0.615392
100.267 0.636432
100.274 0.643996
100.281 0.636825
100.288 0.627951
100.295 0.638017
100.302 0.634331
100.309 0.630359
100.316 0.557726
100.323 0.629043
100.33 0.62777
100.337 0.633302
100.344 0.628139
100.351 0.618015
100.358 0.630258
100.365 0.648345
100.372 0.634393
100.379 0.63935
100.386 0.61383
100.392 0.62218
100.399 0.628553
100.406 0.633796
100.413 0.638071
100.42 0.639932
100.427 0.624653
100.434 0.633995
100.441 0.62671
100.448 0.64347
100.455 0.548208
100.462 0.634925
100.469 0.614853
100.476 0.634898
100.483 0.643078
100.49 0.628154
100.497 0.647585
100.504 0.620866
100.511 0.640602
100.517 0.629899
100.524 0.63527
100.531 0.633882
100.538 0.626728
100.545 0.630406
100.552 0.631336
100.559 0.63649
100.566 0.630433
100.573 0.624209
100.58 0.63878
100.587 0.633937
100.594 0.560742
100.601 0.636265
100.608 0.637684
100.615 0.628625
100.622 0.6432
100.629 0.638113
100.636 0.629327
100.642 0.623865
100.649 0.630136
100.656 0.628065
100.663 0.611474
100.67 0.63799
100.677 0.599558
100.684 0.633274
100.691 0.639392
100.698 0.633523
100.705 0.631907
100.712 0.635781
100.719 0.634048
100.726 0.638675
100.733 0.587445
100.74 0.560098
100.747 0.629755
100.754 0.621953
100.761 0.646141
100.767 0.627368
100.774 0.64093
100.781 0.629193
100.788 0.624549
100.795 0.639695
100.802 0.639224
100.809 0.632376
100.816 0.62396
100.823 0.628587
100.83 0.631822
100.837 0.623952
100.844 0.645654
100.851 0.63426
100.858 0.623638
100.865 0.615873
100.872 0.642021
100.879 0.556382
100.886 0.616166
100.892 0.6338
100.899 0.639888
100.906 0.630017
100.913 0.626726
100.92 0.636887
100.927 0.642205
100.934 0.643337
100.941 0.619586
100.948 0.631627
100.955 0.633308
100.962 0.621107
100.969 0.639433
100.976 0.632366
100.983 0.637111
100.99 0.620452
100.997 0.647973
101.004 0.621738
101.011 0.640439
101.017 0.562545
101.024 0.641561
101.031 0.65416
101.038 0.640655
101.045 0.631608
101.052 0.574809
101.059 0.629343
101.066 0.639571
101.073 0.633846
101.08 0.631257
101.087 0.63478
101.094 0.629129
101.101 0.641148
101.108 0.640815
101.115 0.626548
101.122 0.628238
101.129 0.635761
101.136 0.621895
101.142 0.636653
101.149 0.630963
101.156 0.569131
101.163 0.650043
101.17 0.634693
101.177 0.634944
101.184 0.632878
101.191 0.626322
101.198 0.627347
101.205 0.637203
101.212 0.636268
101.219 0.63295
101.226 0.632732
101.233 0.614648
101.24 0.608649
101.247 0.63391
101.254 0.643588
101.261 0.633188
101.267 0.627313
101.274 0.634502
101.281 0.607477
101.288 0.637316
101.295 0.628417
101.302 0.567875
101.309 0.633141
101.316 0.621206
101.323 0.629314
101.33 0.635014
101.337 0.598313
101.344 0.614683
101.351 0.636741
101.358 0.634913
101.365 0.629313
101.372 0.608564
101.379 0.632517
101.386 0.631146
101.392 0.629302
101.399 0.632183
101.406 0.634162
101.413 0.628917
101.42 0.635624
101.427 0.63116
101.434 0.626438
101.441 0.559147
101.448 0.632939
101.455 0.620956
101.462 0.638858
101.469 0.631458
101.476 0.645333
101.483 0.627828
101.49 0.635241
101.497 0.627733
101.504 0.625305
101.511 0.634326
101.517 0.626698
101.524 0.647816
101.531 0.645815
101.538 0.642107
101.545 0.571203
101.552 0.642484
101.559 0.641141
101.566 0.640692
101.573 0.627673
101.58 0.560375
101.587 0.577037
101.594 0.636787
101.601 0.63178
101.608 0.616385
101.615 0.632845
101.622 0.635132
101.629 0.630648
101.636 0.637074
101.642 0.622978
101.649 0.605757
101.656 0.637868
101.663 0.64093
101.67 0.62212
101.677 0.639541
101.684 0.637902
101.691 0.621174
101.698 0.633994
101.705 0.639426
101.712 0.643741
101.719 0.645404
101.726 0.555431
101.733 0.633776
101.74 0.631568
101.747 0.608517
101.754 0.632802
101.761 0.630578
101.767 0.632228
101.774 0.649261
101.781 0.640357
101.788 0.629077
101.795 0.629919
101.802 0.616771
101.809 0.627783
101.816 0.626402
101.823 0.630943
101.83 0.629958
101.837 0.631433
101.844 0.625551
101.851 0.640182
101.858 0.64567
101.865 0.563924
101.872 0.63556
101.879 0.635695
101.886 0.634644
101.892 0.631383
101.899 0.634969
101.906 0.635078
101.913 0.638312
101.92 0.636184
101.927 0.636691
101.934 0.641864
101.941 0.630897
101.948 0.640693
101.955 0.608815
101.962 0.636262
101.969 0.636578
101.976 0.639568
101.983 0.622335
101.99 0.635187
101.997 0.635706
102.004 0.538585
102.011 0.634963
102.017 0.631719
102.024 0.622058
102.031 0.635487
102.038 0.635641
102.045 0.626842
102.052 0.633121
102.059 0.638908
102.066 0.607747
102.073 0.636202
102.08 0.629635
102.087 0.640832
102.094 0.626888
102.101 0.63891
102.108 0.623623
102.115 0.630115
102.122 0.634582
102.129 0.63446
102.136 0.634842
102.142 0.63463
102.149 0.573074
102.156 0.385595
102.163 0
102.17 0
102.177 0
102.184 0
102.191 0
102.198 0
102.205 0
102.212 0
102.219 0.0694776
102.226 0.636272
102.233 0.62883
102.24 0.635543
102.247 0.63147
102.254 0.636212
102.261 0.639306
102.267 0.626649
102.274 0.634233
102.281 0.639386
102.288 0.644763
102.295 0.625443
102.302 0.633698
102.309 0.626972
102.316 0.634864
102.323 0.625295
102.33 0.637342
102.337 0.640208
102.344 0.622596
102.351 0.639211
102.358 0.628549
102.365 0.0690209
102.372 0
102.379 0.391372
102.386 0.640056
102.392 0.640581
102.399 0.624631
102.406 0.639956
102.413 0.613632
102.42 0.627141
102.427 0.605679
102.434 0.629665
102.441 0.631103
102.448 0.631244
102.455 0.632142
102.462 0.634306
102.469 0.635992
102.476 0.639378
102.483 0.611114
102.49 0.627166
102.497 0.640101
102.504 0.652899
102.511 0.632162
102.517 0.313466
102.524 0
102.531 0.201058
102.538 0.640676
102.545 0.641162
102.552 0.617267
102.559 0.633043
102.566 0.605437
102.573 0.630912
102.58 0.627627
102.587 0.643285
102.594 0.628062
102.601 0.644182
102.608 0.636883
102.615 0.627031
102.622 0.647809
102.629 0.629433
102.636 0.633129
102.642 0.640813
102.649 0.632946
102.656 0.631628
102.663 0.631662
102.67 0.569501
102.677 0
102.684 0
102.691 0.52606
102.698 0.634073
102.705 0.633677
102.712 0.628445
102.719 0.61133
102.726 0.619718
102.733 0.631621
102.74 0.630375
102.747 0.635918
102.754 0.633421
102.761 0.635824
102.767 0.630468
102.774 0.634969
102.781 0.639437
102.788 0.630103
102.795 0.623078
102.802 0.630809
102.809 0.639797
102.816 0.63377
102.823 0.632872
102.83 0.198827
102.837 0.404068
102.844 0.636726
102.851 0.24156
102.858 0
102.865 0
102.872 0
102.879 0
102.886 0
102.892 0.0199424
102.899 0.293261
102.906 0.639243
102.913 0.626623
102.92 0.640155
102.927 0.624371
102.934 0.553476
102.941 0.625386
102.948 0.635267
102.955 0.581229
102.962 0.639057
102.969 0.631635
102.976 0.640375
102.983 0.607023
102.99 0.636115
102.997 0.624922
103.004 0.628007
103.011 0.630564
103.017 0.617553
103.024 0.63973
103.031 0.637385
103.038 0.63725
103.045 0.624795
103.052 0.628228
103.059 0.635421
103.066 0.6282
103.073 0.55405
103.08 0.624018
103.087 0.639912
103.094 0.622025
103.101 0.607837
103.108 0.622847
103.115 0.631231
103.122 0.634889
103.129 0.636714
103.136 0.63696
103.142 0.634626
103.149 0.621855
103.156 0.645828
103.163 0.572136
103.17 0.630957
103.177 0.623331
103.184 0.633246
103.191 0.63509
103.198 0.634133
103.205 0.624842
103.212 0.637863
103.219 0.552038
103.226 0.63059
103.233 0.627608
103.24 0.630298
103.247 0.631407
103.254 0.632982
103.261 0.615572
103.267 0.635434
103.274 0.628165
103.281 0.636292
103.288 0.633482
103.295 0.625414
103.302 0.635094
103.309 0.635252
103.316 0.637969
103.323 0.627031
103.33 0.632845
103.337 0.632332
103.344 0.629311
103.351 0.62795
103.358 0.549083
103.365 0.607097
103.372 0.606073
103.379 0.64278
103.386 0.6398
103.392 0.636786
103.399 0.633663
103.406 0.635557
103.413 0.633275
103.42 0.634363
103.427 0.637536
103.434 0.640047
103.441 0.635893
103.448 0.639634
103.455 0.626382
103.462 0.640971
103.469 0.632849
103.476 0.63829
103.483 0.634106
103.49 0.634826
103.497 0.558604
103.504 0.639849
103.511 0.624541
103.517 0.635062
103.524 0.629547
103.531 0.507643
103.538 0
103.545 0
103.552 0
103.559 0
103.566 0
103.573 0
103.58 0
103.587 0
103.594 0
103.601 0
103.608 0
103.615 0
103.622 0.620378
103.629 0.634174
103.636 0.634459
103.642 0.556341
103.649 0.633927
103.656 0.630024
103.663 0.63502
103.67 0.619525
103.677 0.636842
103.684 0.628892
103.691 0.636104
103.698 0.628681
103.705 0.635074
103.712 0.630001
103.719 0.634054
103.726 0.641797
103.733 0.637362
103.74 0.632531
103.747 0.635609
103.754 0.627559
103.761 0.614423
103.767 0.62915
103.774 0.63916
103.781 0.551537
103.788 0.62175
103.795 0.635485
103.802 0.636214
103.809 0.643186
103.816 0.634678
103.823 0.613858
103.83 0.630899
103.837 0.633533
103.844 0.627788
103.851 0.614835
103.858 0.582569
103.865 0.630623
103.872 0.636223
103.879 0.626371
103.886 0.63548
103.892 0.6325
103.899 0.625398
103.906 0.636859
103.913 0.630435
103.92 0.569795
103.927 0.636312
103.934 0.642915
103.941 0.492014
103.948 0.624271
103.955 0.628339
103.962 0.631393
103.969 0.630388
103.976 0.63883
103.983 0.627807
103.99 0.644797
103.997 0.633044
104.004 0.64518
104.011 0.643535
104.017 0.639261
104.024 0.637403
104.031 0.644301
104.038 0.629206
104.045 0.640895
104.052 0.631809
104.059 0.626983
104.066 0.62895
104.073 0.620533
104.08 0.565433
104.087 0.624818
104.094 0.636717
104.101 0.628255
104.108 0.627051
104.115 0.640456
104.122 0.628543
104.129 0.63834
104.136 0.645036
104.142 0.634571
104.149 0.612638
104.156 0.640124
104.163 0.524226
104.17 0
104.177 0
104.184 0
104.191 0
104.198 0
104.205 0
104.212 0
104.219 0
104.226 0
104.233 0
104.24 0
104.247 0
104.254 0
104.261 0.36781
104.267 0.640308
104.274 0.634185
104.281 0.634102
104.288 0.609719
104.295 0.637956
104.302 0.634583
104.309 0.638692
104.316 0.546257
104.323 0.640851
104.33 0.63654
104.337 0.638961
104.344 0.60685
104.351 0
104.358 0
104.365 0
104.372 0
104.379 0
104.386 0
104.392 0.424379
104.399 0.636659
104.406 0.632428
104.413 0.62211
104.42 0.641112
104.427 0.61151
104.434 0.632762
104.441 0.630372
104.448 0.624639
104.455 0.628286
104.462 0.634431
104.469 0.634884
104.476 0.630956
104.483 0.622201
104.49 0.637986
104.497 0.636773
104.504 0.617592
104.511 0.627319
104.517 0.635595
104.524 0.632796
104.531 0.561994
104.538 0.636087
104.545 0.630671
104.552 0.616936
104.559 0.623493
104.566 0.643835
104.573 0.625551
104.58 0.624508
104.587 0.634008
104.594 0.635035
104.601 0.634127
104.608 0.628103
104.615 0.625384
104.622 0.636648
104.629 0.632066
104.636 0.64437
104.642 0.638662
104.649 0.63779
104.656 0.6398
104.663 0.639361
104.67 0.55159
104.677 0.634014
104.684 0.626198
104.691 0.641459
104.698 0.627023
104.705 0.639429
104.712 0.626388
104.719 0.639373
104.726 0.636476
104.733 0.627259
104.74 0.627674
104.747 0.638299
104.754 0.639549
104.761 0.634549
104.767 0.627673
104.774 0.635903
104.781 0.644628
104.788 0.626649
104.795 0.623148
104.802 0.633557
104.809 0.63993
104.816 0.534589
104.823 0.642267
104.83 0.629635
104.837 0.635063
104.844 0.628398
104.851 0.630185
104.858 0.637031
104.865 0.628682
104.872 0.615628
104.879 0.628685
104.886 0.616043
104.892 0.607864
104.899 0.633525
104.906 0.630395
104.913 0.627426
104.92 0.632554
104.927 0.534577
104.934 0.643518
104.941 0.643064
104.948 0.637121
104.955 0.628585
104.962 0.627017
104.969 0.623196
104.976 0.622278
104.983 0.637373
104.99 0.633465
104.997 0.638451
105.004 0.621684
105.011 0.0660337
105.017 0
105.024 0
105.031 0
105.038 0
105.045 0
105.052 0
105.059 0
105.066 0
105.073 0.363383
105.08 0.640603
105.087 0.634229
105.094 0.63692
105.101 0.638688
105.108 0.634971
105.115 0.0115285
105.122 0
105.129 0
105.136 0
105.142 0
105.149 0
105.156 0
105.163 0
105.17 0
105.177 0
105.184 0
105.191 0
105.198 0.112428
105.205 0.642457
105.212 0.635226
105.219 0.62486
105.226 0.632734
105.233 0.638557
105.24 0.627121
105.247 0.627207
105.254 0.630338
105.261 0.629735
105.267 0.631234
105.274 0.62769
105.281 0.636468
105.288 0.638714
105.295 0.638559
105.302 0.553714
105.309 0.64256
105.316 0.64095
105.323 0.632228
105.33 0.627499
105.337 0.638378
105.344 0.638369
105.351 0.639258
105.358 0.632227
105.365 0.633749
105.372 0.632531
105.379 0.641779
105.386 0.628029
105.392 0.627959
105.399 0.627922
105.406 0.633119
105.413 0.640508
105.42 0.641407
105.427 0.614546
105.434 0.624318
105.441 0.630516
105.448 0.0775192
105.455 0.0912607
105.462 0.635896
105.469 0.629885
105.476 0.632977
105.483 0.629123
105.49 0.636609
105.497 0.634751
105.504 0.633524
105.511 0.632111
105.517 0.641235
105.524 0.633823
105.531 0.632505
105.538 0.581889
105.545 0.632254
105.552 0.631165
105.559 0.635339
105.566 0.628037
105.573 0.647365
105.58 0.615641
105.587 0.636143
105.594 0.639085
105.601 0.566994
105.608 0.639373
105.615 0.645036
105.622 0.631341
105.629 0.633524
105.636 0.633492
105.642 0.635093
105.649 0.632326
105.656 0.629138
105.663 0.63515
105.67 0.633432
105.677 0.635584
105.684 0.643219
105.691 0.644946
105.698 0.636164
105.705 0.632214
105.712 0.633055
105.719 0.642734
105.726 0.635769
105.733 0.63962
105.74 0.558791
105.747 0.628861
105.754 0.637569
105.761 0.63205
105.767 0.645462
105.774 0.627044
105.781 0.632648
105.788 0.632378
105.795 0.631716
105.802 0.637738
105.809 0.617652
105.816 0.630095
105.823 0.631541
105.83 0.357988
105.837 0.315723
105.844 0.631392
105.851 0.638277
105.858 0.63724
105.865 0.642966
105.872 0.637996
105.879 0.631639
105.886 0.630125
105.892 0.627749
105.899 0.632387
105.906 0.634444
105.913 0.610985
105.92 0.632335
105.927 0.640127
105.934 0.633675
105.941 0.634
105.948 0.631576
105.955 0.63507
105.962 0.632549
105.969 0.632953
105.976 0.444235
105.983 0.617013
105.99 0.635503
105.997 0.622632
106.004 0.62732
106.011 0.638032
106.017 0.640564
106.024 0.639252
106.031 0.627745
106.038 0.647449
106.045 0.633194
106.052 0.627261
106.059 0.638894
106.066 0.57262
106.073 0.633217
106.08 0.573392
106.087 0.644085
106.094 0.64199
106.101 0.637268
106.108 0.640302
106.115 0.63878
106.122 0.41488
106.129 0.632535
106.136 0.621765
106.142 0.574469
106.149 0.640738
106.156 0.636084
106.163 0.615247
106.17 0.632255
106.177 0.639244
106.184 0.63561
106.191 0.62055
106.198 0.643194
106.205 0.637889
106.212 0.638502
106.219 0.585777
106.226 0.631892
106.233 0.630365
106.24 0.639332
106.247 0.637058
106.254 0.651934
106.261 0.606975
106.267 0.458162
106.274 0.645602
106.281 0.638927
106.288 0.629044
106.295 0.639791
106.302 0.632625
106.309 0.635316
106.316 0.64474
106.323 0.647243
106.33 0.641864
106.337 0.404096
106.344 0.634622
106.351 0.634101
106.358 0.627671
106.365 0.629108
106.372 0.630892
106.379 0.623424
106.386 0.641107
106.392 0.633228
106.399 0.634498
106.406 0.635948
106.413 0.607002
106.42 0.634027
106.427 0.628485
106.434 0.632679
106.441 0.638639
106.448 0.627333
106.455 0.638308
106.462 0.634543
106.469 0.619113
106.476 0.550544
106.483 0.63083
106.49 0.613484
106.497 0.628523
106.504 0.633654
106.511 0.633562
106.517 0.636305
106.524 0.625847
106.531 0.641371
106.538 0.63918
106.545 0.638542
106.552 0.606438
106.559 0.640606
106.566 0.643232
106.573 0.609338
106.58 0.631168
106.587 0.635596
106.594 0.630965
106.601 0.637024
106.608 0.627085
106.615 0.557039
106.622 0.633616
106.629 0.6166
106.636 0.639041
106.642 0.635954
106.649 0.624478
106.656 0.639027
106.663 0.632782
106.67 0.64056
106.677 0.610137
106.684 0.638033
106.691 0.631586
106.698 0.631307
106.705 0.629671
106.712 0.638024
106.719 0.649632
106.726 0.636386
106.733 0.624412
106.74 0.635918
106.747 0.628029
106.754 0.616869
106.761 0.554246
106.767 0.628181
106.774 0.633159
106.781 0.636088
106.788 0.62971
106.795 0.620497
106.802 0.632494
106.809 0.636263
106.816 0.634511
106.823 0.645863
106.83 0.637058
106.837 0.632358
106.844 0.641197
106.851 0.638014
106.858 0.631313
106.865 0.630724
106.872 0.628008
106.879 0.638602
106.886 0.632342
106.892 0.637211
106.899 0.558756
106.906 0.638223
106.913 0.629632
106.92 0.608595
106.927 0.633967
106.934 0.623996
106.941 0.630678
106.948 0.62532
106.955 0.600048
106.962 0.633797
106.969 0.641812
106.976 0.642609
106.983 0.631559
106.99 0.606928
106.997 0.609664
107.004 0.623729
107.011 0.636878
107.017 0.62431
107.024 0.629368
107.031 0.603609
107.038 0.566277
107.045 0.613905
107.052 0.637061
107.059 0.62914
107.066 0.648425
107.073 0.631242
107.08 0.63147
107.087 0.621943
107.094 0.635551
107.101 0.635352
107.108 0.630485
107.115 0.522295
107.122 0
107.129 0
107.136 0
107.142 0
107.149 0
107.156 0
107.163 0
107.17 0
107.177 0
107.184 0
107.191 0
107.198 0
107.205 0.484824
107.212 0.625222
107.219 0.630362
107.226 0.627251
107.233 0.638807
107.24 0.624003
107.247 0.634676
107.254 0.638195
107.261 0.614418
107.267 0.645081
107.274 0.629605
107.281 0.6182
107.288 0.610272
107.295 0.631784
107.302 0.635228
107.309 0.56153
107.316 0.6259
107.323 0.618583
107.33 0.575447
107.337 0.637707
107.344 0.640595
107.351 0.631811
107.358 0.640585
107.365 0.619029
107.372 0.627448
107.379 0.603318
107.386 0.614931
107.392 0.628626
107.399 0.650799
107.406 0.631021
107.413 0.646131
107.42 0.633253
107.427 0.620931
107.434 0.627072
107.441 0.6289
107.448 0.55287
107.455 0.631548
107.462 0.630514
107.469 0.634961
107.476 0.638722
107.483 0.572622
107.49 0.636584
107.497 0.631992
107.504 0.633121
107.511 0.629743
107.517 0.637364
107.524 0.634825
107.531 0.631772
107.538 0.632939
107.545 0.64167
107.552 0.633747
107.559 0.638801
107.566 0.572866
107.573 0.632622
107.58 0.638254
107.587 0.632539
107.594 0.570528
107.601 0.63923
107.608 0.626602
107.615 0.643393
107.622 0.635711
107.629 0.634052
107.636 0.633122
107.642 0.637369
107.649 0.624282
107.656 0.635848
107.663 0.643061
107.67 0.62203
107.677 0.643981
107.684 0.632815
107.691 0.631868
107.698 0.642537
107.705 0.640799
107.712 0.618842
107.719 0.626965
107.726 0.642175
107.733 0.541587
107.74 0.624361
107.747 0.615681
107.754 0.627253
107.761 0.626717
107.767 0.637165
107.774 0.645323
107.781 0.625845
107.788 0.626094
107.795 0.641387
107.802 0.558984
107.809 0.635099
107.816 0.63079
107.823 0.640747
107.83 0.624976
107.837 0.641068
107.844 0.640341
107.851 0.614268
107.858 0.627385
107.865 0.634872
107.872 0.617662
107.879 0.568465
107.886 0.647496
107.892 0.644698
107.899 0.620872
107.906 0.637445
107.913 0.636858
107.92 0.555206
107.927 0.639706
107.934 0.638471
107.941 0.636181
107.948 0.628879
107.955 0.640205
107.962 0.619952
107.969 0.643614
107.976 0.636117
107.983 0.645357
107.99 0.640971
107.997 0.632042
108.004 0.639214
108.011 0.632911
108.017 0.561288
108.024 0.626454
108.031 0.635102
108.038 0.578465
108.045 0.624967
108.052 0.61285
108.059 0.642173
108.066 0.612379
108.073 0.631954
108.08 0.62591
108.087 0.631162
108.094 0.631356
108.101 0.630136
108.108 0.632819
108.115 0.634957
108.122 0.642388
108.129 0.6413
108.136 0.632853
108.142 0.624883
108.149 0.637781
108.156 0.54237
108.163 0.630803
108.17 0.623397
108.177 0.63359
108.184 0.63307
108.191 0.637175
108.198 0.638376
108.205 0.627931
108.212 0.649185
108.219 0.635108
108.226 0.629602
108.233 0.636689
108.24 0.575664
108.247 0.635835
108.254 0.630833
108.261 0.627571
108.267 0.632143
108.274 0.636821
108.281 0.610352
108.288 0.629027
108.295 0.630939
108.302 0.558169
108.309 0.637817
108.316 0.625651
108.323 0.631975
108.33 0.631059
108.337 0.631516
108.344 0.646131
108.351 0.613302
108.358 0.633121
108.365 0.632327
108.372 0.648453
108.379 0.607555
108.386 0.634117
108.392 0.631971
108.399 0.623707
108.406 0.638414
108.413 0.626578
108.42 0.630489
108.427 0.628489
108.434 0.640653
108.441 0.570863
108.448 0.633635
108.455 0.629249
108.462 0.637034
108.469 0.571489
108.476 0.642027
108.483 0.6302
108.49 0.638115
108.497 0.648862
108.504 0.602156
108.511 0.639956
108.517 0.634091
108.524 0.624885
108.531 0.63205
108.538 0.635162
108.545 0.63939
108.552 0.62626
108.559 0.636889
108.566 0.637382
108.573 0.63137
108.58 0.543086
108.587 0.62705
108.594 0.641828
108.601 0.631593
108.608 0.613085
108.615 0.631453
108.622 0.615476
108.629 0.634487
108.636 0.638742
108.642 0.635339
108.649 0.635693
108.656 0.634914
108.663 0.628261
108.67 0.637853
108.677 0.642595
108.684 0.63305
108.691 0.63019
108.698 0.632236
108.705 0.638123
108.712 0.623342
108.719 0.587131
108.726 0.610132
108.733 0.639239
108.74 0.643228
108.747 0.638468
108.754 0.643062
108.761 0.631476
108.767 0.625854
108.774 0.629285
108.781 0.628306
108.788 0.634548
108.795 0.615536
108.802 0.636265
108.809 0.625944
108.816 0.635074
108.823 0.636958
108.83 0.642236
108.837 0.638952
108.844 0.607377
108.851 0.626244
108.858 0.633002
108.865 0.560687
108.872 0.628661
108.879 0.632169
108.886 0.639847
108.892 0.606871
108.899 0.63315
108.906 0.628488
108.913 0.637449
108.92 0.640916
108.927 0.628865
108.934 0.63473
108.941 0.653412
108.948 0.612609
108.955 0.631849
108.962 0.627751
108.969 0.642481
108.976 0.633925
108.983 0.535553
108.99 0.588889
108.997 0.634506
109.004 0.636205
109.011 0.556113
109.017 0.571742
109.024 0.643253
109.031 0.620396
109.038 0.644043
109.045 0.638483
109.052 0.645074
109.059 0.635892
109.066 0.629038
109.073 0.633204
109.08 0.630191
109.087 0.632547
109.094 0.626631
109.101 0.649583
109.108 0.631799
109.115 0.578392
109.122 0.55058
109.129 0.639236
109.136 0.60433
109.142 0.635982
109.149 0.629806
109.156 0.643689
109.163 0.630058
109.17 0.635421
109.177 0.631489
109.184 0.624019
109.191 0.636925
109.198 0.621202
109.205 0.632021
109.212 0.632142
109.219 0.636688
109.226 0.639535
109.233 0.637785
109.24 0.588036
109.247 0.592406
109.254 0.637312
109.261 0.624541
109.267 0.631271
109.274 0.624124
109.281 0.638711
109.288 0.629462
109.295 0.638636
109.302 0.641884
109.309 0.636199
109.316 0.628047
109.323 0.628633
109.33 0.630472
109.337 0.62365
109.344 0.63008
109.351 0.648473
109.358 0.626303
109.365 0.642488
109.372 0.632699
109.379 0.62949
109.386 0.574494
109.392 0.602052
109.399 0.630285
109.406 0.63653
109.413 0.635676
109.42 0.644499
109.427 0.617755
109.434 0.631184
109.441 0.629533
109.448 0.626868
109.455 0.628519
109.462 0.644149
109.469 0.633795
109.476 0.636459
109.483 0.628857
109.49 0.633084
109.497 0.643191
109.504 0.625689
109.511 0.640551
109.517 0.634023
109.524 0.555419
109.531 0.633966
109.538 0.632628
109.545 0.620403
109.552 0.630495
109.559 0.634529
109.566 0.624442
109.573 0.615813
109.58 0.635654
109.587 0.635678
109.594 0.633688
109.601 0.632069
109.608 0.625427
109.615 0.62931
109.622 0.633377
109.629 0.63237
109.636 0.637475
109.642 0.6391
109.649 0.64257
109.656 0.642275
109.663 0.568352
109.67 0.641492
109.677 0.636172
109.684 0.63427
109.691 0.576941
109.698 0.634483
109.705 0.628821
109.712 0.647011
109.719 0.626457
109.726 0.635501
109.733 0.624565
109.74 0.632831
109.747 0.634546
109.754 0.63405
109.761 0.616409
109.767 0.639329
109.774 0.632817
109.781 0.630799
109.788 0.619194
109.795 0.636522
109.802 0.609135
109.809 0.561391
109.816 0.630462
109.823 0.633801
109.83 0.634706
109.837 0.632145
109.844 0.631526
109.851 0.628126
109.858 0.622225
109.865 0.611503
109.872 0.629898
109.879 0.635206
109.886 0.639198
109.892 0.632144
109.899 0.64242
109.906 0.623875
109.913 0.641446
109.92 0.641109
109.927 0.644506
109.934 0.623919
109.941 0.632564
109.948 0.234718
109.955 0
109.962 0
109.969 0
109.976 0.055123
109.983 0.57953
109.99 0.634235
109.997 0.563903
110.004 0.634193
110.011 0.63636
110.017 0.645047
110.024 0.634772
110.031 0.632695
110.038 0.634403
110.045 0.636868
110.052 0.612042
110.059 0.640152
110.066 0.630908
110.073 0.642093
110.08 0.62799
110.087 0.628796
110.094 0.622668
110.101 0.628559
110.108 0.622557
110.115 0.623996
110.122 0.397616
110.129 0.639686
110.136 0.635987
110.142 0.629482
110.149 0.633756
110.156 0.641602
110.163 0.633579
110.17 0.632273
110.177 0.632662
110.184 0.638271
110.191 0.640703
110.198 0.639235
110.205 0.555592
110.212 0.644972
110.219 0.633201
110.226 0.628901
110.233 0.629198
110.24 0.622464
110.247 0.627585
110.254 0.625439
110.261 0.482725
110.267 0.650391
110.274 0.636052
110.281 0.644863
110.288 0.633935
110.295 0.642363
110.302 0.63085
110.309 0.64626
110.316 0.63052
110.323 0.63593
110.33 0.634415
110.337 0.625339
110.344 0.64781
110.351 0.644997
110.358 0.611396
110.365 0.632508
110.372 0.633515
110.379 0.632956
110.386 0.632061
110.392 0.642396
110.399 0.63657
110.406 0.55547
110.413 0.63869
110.42 0.645638
110.427 0.616612
110.434 0.629383
110.441 0.637429
110.448 0.628826
110.455 0.649777
110.462 0.634857
110.469 0.634409
110.476 0.629085
110.483 0.638013
110.49 0.633583
110.497 0.63383
110.504 0.634465
110.511 0.642342
110.517 0.640714
110.524 0.627988
110.531 0.638079
110.538 0.63083
110.545 0.553504
110.552 0.637816
110.559 0.626578
110.566 0.636061
110.573 0.642327
110.58 0.623085
110.587 0.631553
110.594 0.613225
110.601 0.628724
110.608 0.635042
110.615 0.641822
110.622 0.627532
110.629 0.632365
110.636 0.626599
110.642 0.634618
110.649 0.580719
110.656 0.630688
110.663 0.630099
110.67 0.630588
110.677 0.629354
110.684 0.563798
110.691 0.603565
110.698 0.632643
110.705 0.61104
110.712 0.632836
110.719 0.64322
110.726 0.634928
110.733 0.628364
110.74 0.641676
110.747 0.635259
110.754 0.631173
110.761 0.629811
110.767 0.635303
110.774 0.633017
110.781 0.632936
110.788 0.636189
110.795 0.635151
110.802 0.626568
110.809 0.628098
110.816 0.648758
110.823 0.468912
110.83 0.516147
110.837 0.634961
110.844 0.645025
110.851 0.63847
110.858 0.388328
110.865 0
110.872 0
110.879 0
110.886 0
110.892 0
110.899 0
110.906 0.221992
110.913 0.482185
110.92 0.622232
110.927 0.63615
110.934 0.626995
110.941 0.635973
110.948 0.636203
110.955 0.641918
110.962 0.642998
110.969 0.634628
110.976 0.641974
110.983 0.6408
110.99 0.627436
110.997 0.574874
111.004 0.639377
111.011 0.529264
111.017 0.630244
111.024 0.640569
111.031 0.643046
111.038 0.622475
111.045 0.638819
111.052 0.509915
111.059 0.63225
111.066 0.515557
111.073 0.618769
111.08 0.643771
111.087 0.648426
111.094 0.635473
111.101 0.564677
111.108 0.531867
111.115 0.62627
111.122 0.630678
111.129 0.6301
111.136 0.537656
111.142 0.633418
111.149 0.642833
111.156 0.639258
111.163 0.636368
111.17 0.568488
111.177 0.637726
111.184 0.643269
111.191 0.634686
111.198 0.635104
111.205 0.622081
111.212 0.637534
111.219 0.55023
111.226 0.633647
111.233 0.640971
111.24 0.645801
111.247 0.63329
111.254 0.628898
111.261 0.612761
111.267 0.611009
111.274 0.628541
111.281 0.643889
111.288 0.626471
111.295 0.64247
111.302 0.647557
111.309 0.635213
111.316 0.636604
111.323 0.613033
111.33 0.618734
111.337 0.632327
111.344 0.637367
111.351 0.628919
111.358 0.629848
111.365 0.56833
111.372 0.63609
111.379 0.632302
111.386 0.636116
111.392 0.621664
111.399 0.614752
111.406 0.642464
111.413 0.640251
111.42 0.628161
111.427 0.630344
111.434 0.635062
111.441 0.631521
111.448 0.62795
111.455 0.630076
111.462 0.630079
111.469 0.646298
111.476 0.615476
111.483 0.643777
111.49 0.637715
111.497 0.627206
111.504 0.552041
111.511 0.630837
111.517 0.635814
111.524 0.63669
111.531 0.629937
111.538 0.631379
111.545 0.634654
111.552 0.607908
111.559 0.630709
111.566 0.633257
111.573 0.625369
111.58 0.637429
111.587 0.638709
111.594 0.616882
111.601 0.642816
111.608 0.636151
111.615 0.636577
111.622 0.630198
111.629 0.621713
111.636 0.624234
111.642 0.553436
111.649 0.635358
111.656 0.607447
111.663 0.607742
111.67 0.631519
111.677 0.638531
111.684 0.638683
111.691 0.62437
111.698 0.633091
111.705 0.633728
111.712 0.62621
111.719 0.607686
111.726 0.642732
111.733 0.642803
111.74 0.64342
111.747 0.63617
111.754 0.631246
111.761 0.518001
111.767 0
111.774 0
111.781 0
111.788 0
111.795 0
111.802 0
111.809 0
111.816 0
111.823 0
111.83 0
111.837 0
111.844 0
111.851 0.488959
111.858 0.639226
111.865 0.601512
111.872 0.653525
111.879 0.611548
111.886 0.634727
111.892 0.636271
111.899 0.624144
111.906 0.0935618
111.913 0
111.92 0
111.927 0
111.934 0.516305
111.941 0.629152
111.948 0.622764
111.955 0.635186
111.962 0.633863
111.969 0.612007
111.976 0.636786
111.983 0.600869
111.99 0.639611
111.997 0.637014
112.004 0.630786
112.011 0.646894
112.017 0.635257
112.024 0.632101
112.031 0.626468
112.038 0.635182
112.045 0.617218
112.052 0.60711
112.059 0.632334
112.066 0.6359
112.073 0.556152
112.08 0.631634
112.087 0.606331
112.094 0.490285
112.101 0.630951
112.108 0.606954
112.115 0.632264
112.122 0.617724
112.129 0.628974
112.136 0.637027
112.142 0.640116
112.149 0.628562
112.156 0.621915
112.163 0.640576
112.17 0.632393
112.177 0.629083
112.184 0.637882
112.191 0.569316
112.198 0.575372
112.205 0.635414
112.212 0.635277
112.219 0.541619
112.226 0.637347
112.233 0.613097
112.24 0.625814
112.247 0.631161
112.254 0.635712
112.261 0.621701
112.267 0.626135
112.274 0.621767
112.281 0.63593
112.288 0.641253
112.295 0.631118
112.302 0.636569
112.309 0.634268
112.316 0.642891
112.323 0.636546
112.33 0.629926
112.337 0.630443
112.344 0.641656
112.351 0.636899
112.358 0.563857
112.365 0.620583
112.372 0.631021
112.379 0.648798
112.386 0.627641
112.392 0.637064
112.399 0.61962
112.406 0.631851
112.413 0.640376
112.42 0.625022
112.427 0.636935
112.434 0.61138
112.441 0.629449
112.448 0.629959
112.455 0.637167
112.462 0.625901
112.469 0.630226
112.476 0.631919
112.483 0.63309
112.49 0.634364
112.497 0.575394
112.504 0.577788
112.511 0.624346
112.517 0.635706
112.524 0.63985
112.531 0.61927
112.538 0.643293
112.545 0.602939
112.552 0.634098
112.559 0.637826
112.566 0.63293
112.573 0.618489
112.58 0.63472
112.587 0.62801
112.594 0.625939
112.601 0.63396
112.608 0.637347
112.615 0.625689
112.622 0.618459
112.629 0.6246
112.636 0.637226
112.642 0.54602
112.649 0.630606
112.656 0.622983
112.663 0.619376
112.67 0.630703
112.677 0.62253
112.684 0.632441
112.691 0.630193
112.698 0.634852
112.705 0.636961
112.712 0.637309
112.719 0.624313
112.726 0.604517
112.733 0.62795
112.74 0.632219
112.747 0.625159
112.754 0.626352
112.761 0.634785
112.767 0.637294
112.774 0.627639
112.781 0.550081
112.788 0.640497
112.795 0.631897
112.802 0.631348
112.809 0.637099
112.816 0.137626
112.823 0
112.83 0
112.837 0
112.844 0
112.851 0
112.858 0
112.865 0
112.872 0
112.879 0
112.886 0
112.892 0
112.899 0
112.906 0.500146
112.913 0.610285
112.92 0.63038
112.927 0.571924
112.934 0.620017
112.941 0.624036
112.948 0.637252
112.955 0.623266
112.962 0.635894
112.969 0.628588
112.976 0.629445
112.983 0.630878
112.99 0.62599
112.997 0.617797
113.004 0.63433
113.011 0.631725
113.017 0.266403
113.024 0
113.031 0
113.038 0
113.045 0
113.052 0
113.059 0
113.066 0
113.073 0
113.08 0
113.087 0
113.094 0
113.101 0
113.108 0.501068
113.115 0.631937
113.122 0.630308
113.129 0.63247
113.136 0.635429
113.142 0.60668
113.149 0.63682
113.156 0.630401
113.163 0.368415
113.17 0
113.177 0
113.184 0
113.191 0.324259
113.198 0.622397
113.205 0.64729
113.212 0.616417
113.219 0.632984
113.226 0.636401
113.233 0.624426
113.24 0.63958
113.247 0.632887
113.254 0.627745
113.261 0.629692
113.267 0.628062
113.274 0.615321
113.281 0.6364
113.288 0.631213
113.295 0.624611
113.302 0.641649
113.309 0.627422
113.316 0.630947
113.323 0.615322
113.33 0.410667
113.337 0
113.344 0
113.351 0.565648
113.358 0.633666
113.365 0.617715
113.372 0.634874
113.379 0.638861
113.386 0.623284
113.392 0.634874
113.399 0.631227
113.406 0.639853
113.413 0.632253
113.42 0.626339
113.427 0.638314
113.434 0.625257
113.441 0.63802
113.448 0.628692
113.455 0.631548
113.462 0.625781
113.469 0.630073
113.476 0.647313
113.483 0.62466
113.49 0.559096
113.497 0.0123578
113.504 0
113.511 0
113.517 0
113.524 0
113.531 0
113.538 0
113.545 0
113.552 0
113.559 0
113.566 0
113.573 0
113.58 0.10834
113.587 0.631525
113.594 0.640574
113.601 0.638729
113.608 0.625322
113.615 0.538483
113.622 0.624091
113.629 0.636573
113.636 0.645176
113.642 0.624417
113.649 0.625344
113.656 0.639271
113.663 0.630507
113.67 0.630158
113.677 0.629802
113.684 0.624922
113.691 0.62632
113.698 0.630414
113.705 0.640226
113.712 0.630363
113.719 0.636682
113.726 0.62936
113.733 0.640544
113.74 0.636434
113.747 0.632579
113.754 0.623882
113.761 0.549755
113.767 0.642102
113.774 0.640538
113.781 0.623356
113.788 0.624428
113.795 0.639602
113.802 0.629346
113.809 0.617192
113.816 0.639573
113.823 0.632619
113.83 0.633007
113.837 0.629769
113.844 0.627516
113.851 0.633444
113.858 0.633762
113.865 0.575751
113.872 0.630143
113.879 0.601921
113.886 0.630583
113.892 0.641407
113.899 0.552114
113.906 0.633352
113.913 0.64282
113.92 0.628391
113.927 0.639252
113.934 0.633072
113.941 0.634067
113.948 0.635076
113.955 0.6271
113.962 0.619182
113.969 0.63404
113.976 0.642344
113.983 0.629083
113.99 0.629607
113.997 0.632237
114.004 0.612466
114.011 0.634788
114.017 0.624537
114.024 0.63751
114.031 0.618141
114.038 0.553793
114.045 0.641224
114.052 0.616615
114.059 0.6151
114.066 0.632303
114.073 0.637803
114.08 0.639896
114.087 0.629858
114.094 0.637355
114.101 0.627714
114.108 0.634302
114.115 0.635531
114.122 0.637525
114.129 0.630139
114.136 0.635514
114.142 0.623026
114.149 0.625842
114.156 0.634516
114.163 0.615907
114.17 0.619682
114.177 0.560346
114.184 0.632385
114.191 0.635164
114.198 0.637394
114.205 0.631022
114.212 0.629192
114.219 0.625033
114.226 0.631181
114.233 0.606924
114.24 0.628742
114.247 0.629153
114.254 0.633492
114.261 0.626388
114.267 0.63144
114.274 0.635831
114.281 0.632258
114.288 0.633709
114.295 0.604234
114.302 0.635021
114.309 0.646139
114.316 0.555655
114.323 0.631448
114.33 0.632368
114.337 0.634622
114.344 0.595312
114.351 0.619286
114.358 0.625059
114.365 0.646559
114.372 0.599033
114.379 0.63881
114.386 0.636389
114.392 0.615509
114.399 0.629716
114.406 0.637892
114.413 0.635739
114.42 0.572971
114.427 0.639127
114.434 0.628657
114.441 0.639217
114.448 0.643822
114.455 0.632505
114.462 0.554395
114.469 0.602703
114.476 0.627476
114.483 0.633634
114.49 0.617411
114.497 0.595971
114.504 0.624543
114.511 0.562693
114.517 0.618604
114.524 0.629309
114.531 0.624723
114.538 0.62534
114.545 0.624664
114.552 0.634233
114.559 0.632183
114.566 0.636122
114.573 0.635407
114.58 0.639194
114.587 0.618226
114.594 0.546711
114.601 0.636488
114.608 0.637485
114.615 0.633044
114.622 0.630891
114.629 0.634121
114.636 0.624043
114.642 0.635677
114.649 0.614071
114.656 0.642562
114.663 0.575023
114.67 0.645216
114.677 0.635765
114.684 0.602186
114.691 0.63529
114.698 0.633284
114.705 0.627764
114.712 0.634179
114.719 0.64178
114.726 0.629409
114.733 0.559561
114.74 0.622073
114.747 0.628184
114.754 0.624811
114.761 0.640389
114.767 0.642309
114.774 0.629749
114.781 0.628121
114.788 0.63482
114.795 0.633224
114.802 0.63129
114.809 0.633472
114.816 0.61608
114.823 0.641048
114.83 0.629252
114.837 0.633699
114.844 0.637729
114.851 0.640587
114.858 0.641697
114.865 0.631427
114.872 0.634666
114.879 0.561936
114.886 0.627054
114.892 0.642018
114.899 0.634655
114.906 0.617132
114.913 0.6332
114.92 0.632087
114.927 0.604268
114.934 0.64582
114.941 0.632089
114.948 0.601985
114.955 0.620892
114.962 0.625579
114.969 0.629534
114.976 0.620434
114.983 0.39304
114.99 0
114.997 0
115.004 0
115.011 0
115.017 0
115.024 0
115.031 0
115.038 0
115.045 0
115.052 0
115.059 0
115.066 0
115.073 0.49213
115.08 0.632017
115.087 0.635127
115.094 0.627774
115.101 0.629872
115.108 0.637169
115.115 0.620224
115.122 0.629818
115.129 0.634053
115.136 0.629797
115.142 0.602508
115.149 0.579571
115.156 0.624436
115.163 0.60885
115.17 0.409828
115.177 0
115.184 0.478987
115.191 0.623355
115.198 0.633578
115.205 0.635031
115.212 0.631793
115.219 0.634722
115.226 0.632768
115.233 0.636332
115.24 0.631473
115.247 0.639201
115.254 0.626672
115.261 0.630703
115.267 0.638564
115.274 0.633105
115.281 0.63482
115.288 0.637495
115.295 0.651732
115.302 0.62402
115.309 0.638224
115.316 0.609679
115.323 0.5621
115.33 0.645537
115.337 0.629738
115.344 0.630921
115.351 0.628317
115.358 0.635086
115.365 0.625346
115.372 0.637838
115.379 0.638738
115.386 0.635892
115.392 0.561666
115.399 0.636767
115.406 0.629359
115.413 0.634492
115.42 0.622858
115.427 0.632389
115.434 0.634957
115.441 0.628439
115.448 0.624571
115.455 0.638616
115.462 0.564368
115.469 0.629508
115.476 0.636627
115.483 0.631431
115.49 0.633522
115.497 0.633945
115.504 0.625753
115.511 0.63372
115.517 0.633984
115.524 0.636438
115.531 0.636061
115.538 0.621491
115.545 0.63908
115.552 0.626616
115.559 0.639128
115.566 0.624141
115.573 0.640501
115.58 0.62914
115.587 0.637201
115.594 0.633137
115.601 0.641235
115.608 0.552387
115.615 0.632561
115.622 0.639115
115.629 0.635445
115.636 0.620756
115.642 0.634157
115.649 0.641806
115.656 0.637104
115.663 0.623726
115.67 0.640866
115.677 0.635772
115.684 0.634071
115.691 0.634677
115.698 0.641931
115.705 0.579135
115.712 0.636887
115.719 0.64147
115.726 0.627454
115.733 0.639911
115.74 0.635173
115.747 0.559604
115.754 0.636244
115.761 0.643068
115.767 0.637196
115.774 0.630227
115.781 0.63396
115.788 0.617566
115.795 0.622982
115.802 0.627927
115.809 0.630001
115.816 0.615942
115.823 0.634509
115.83 0.652739
115.837 0.628103
115.844 0.635495
115.851 0.636413
115.858 0.618729
115.865 0.637662
115.872 0.608185
115.879 0.624886
115.886 0.391389

